Advancing Interaction-Sensitive Feature Selection: Novel Relief-Based Algorithms, Expanded Comparisons, and Recommendations for Biomedical Data Mining

As a precursor to high-dimensional biomedical data modeling, reliable feature selection can reduce computational expense, improve modeling performance, and yield simpler, more interpretable models. However, most filter-based feature selection methods struggle to detect feature interactions, while wrapper or embedded feature selection methods are computationally expensive. Relief-based algorithms (RBAs) are filter methods that are sensitive to feature interactions while mitigating these other limitations. This study (1) refactors, optimizes, and expands the scikit-rebate Python package with existing and newly proposed RBA variants and (2) conducts rigorous RBA benchmark comparisons across diverse genomic simulations. We expand scikit-rebate to include SWRF*, mu-Relief, and 5 novel RBA variants implementing alternative strategies for neighbor selection and feature scoring. All RBAs were evaluated to compare predictive feature ranking and runtime across simulated genomic datasets varying in sample size, number of features, heritability, and underlying association type (e.g. main effects and interactions). All RBAs, except mu-Relief, were proficient in detecting 2-way interactions in noisy data. RBAs utilizing 'far' scoring were best at detecting 2-way interactions - with MultiSWRFDB* top-performing - but were far less sensitive to main effects. SWRF, MultiSWRF, MultiSURF, and MultiSWRFDB yielded top performance across main effect and 2-way interaction datasets with MultiSWRFDB performing best when also considering 3-way interactions. Refactoring of scikit-rebate resulted in 10 to 35-fold reductions in RBA runtimes. The newly introduced RBAs were among the strongest performing, and by robustly retaining both main effects and 2-way epistatic interactions, these algorithms preserve predictive signals for downstream modeling.

==> anc/S10_mainEff_100Feat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSWRF*,135.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
Mu-Relief 10N,MultiSWRF*,135.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSURF,MultiSWRF*,135.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF,MultiSWRF*,135.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,MultiSWRFDB,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,Mutual Info,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,ReliefF 100NN,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,ReliefF 10NN,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,SURF,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
MultiSWRF*,SWRF,765.0,4.68785785698783e-08,0.0,4.922250749837222e-07,0.0
Mu-Relief 100N,MultiSWRFDB*,210.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
Mu-Relief 100N,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
Mu-Relief 10N,MultiSWRFDB*,210.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
Mu-Relief 10N,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
MultiSURF,MultiSWRFDB*,210.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSURF,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
MultiSWRF,MultiSWRFDB*,210.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRF,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB,MultiSWRFDB*,210.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB*,Mutual Info,690.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB*,ReliefF 100NN,690.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB*,ReliefF 10NN,690.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB*,SURF,690.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
MultiSWRFDB*,SWRF,690.0,5.2587229545830655e-06,0.0,1.840553034104073e-05,0.0
Mutual Info,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
ReliefF 100NN,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
ReliefF 10NN,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
SURF,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
SWRF,SWRF*,210.0,4.269162170911066e-06,0.0,1.840553034104073e-05,0.0
MultiSURF*,MultiSWRF*,220.0,0.0001732215069130118,0.0002,0.0005867180072860077,0.0006774193548387097
MultiSURF*,SWRF*,257.0,0.0007305740897622131,0.0004,0.0023971962320322613,0.0013124999999999999
MultiSWRF*,SURF*,656.0,0.0010456621058642277,0.0007,0.003327106700477088,0.0022272727272727275
Mu-Relief 100N,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
Mu-Relief 10N,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
MultiSURF,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
MultiSWRF,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
MultiSWRFDB,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
Mutual Info,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
ReliefF 100NN,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
ReliefF 10NN,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
SURF,SURF*,330.0,0.002777157087061608,0.0041,0.006781430096313229,0.010011627906976746
SURF*,SWRF,570.0,0.002777157087061608,0.0038,0.006781430096313229,0.010011627906976746
SURF*,SWRF*,278.0,0.003818768016014029,0.0042,0.009112969129124387,0.010022727272727272
MultiSURF*,MultiSWRFDB*,297.0,0.008006997006168104,0.0081,0.018682993014392243,0.0189
Mu-Relief 100N,MultiSURF*,375.0,0.021569280870979497,0.0518,0.0411777180264154,0.09542105263157895
Mu-Relief 10N,MultiSURF*,375.0,0.021569280870979497,0.0518,0.0411777180264154,0.09542105263157895
MultiSURF,MultiSURF*,375.0,0.021569280870979497,0.0518,0.0411777180264154,0.09542105263157895
MultiSURF*,MultiSWRF,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,MultiSWRFDB,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,Mutual Info,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,ReliefF 100NN,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,ReliefF 10NN,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,SURF,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSURF*,SWRF,525.0,0.021569280870979497,0.0511,0.0411777180264154,0.09542105263157895
MultiSWRF*,MultiSWRFDB*,593.0,0.029502928670691164,0.0303,0.05531799125754593,0.06916304347826087
MultiSWRFDB*,SURF*,568.5,0.04810252292581758,0.0475,0.08860991065282187,0.09542105263157895
MultiSWRFDB*,SWRF*,326.5,0.053176243335483396,0.0537,0.09626733707285787,0.0972155172413793
MultiSWRF*,SWRF*,376.5,0.26225253997159514,0.2608,0.4667206219833473,0.4641355932203389
MultiSURF*,SURF*,407.5,0.3884637567769218,0.4329,0.6798115743596131,0.7575750000000001
Mu-Relief 100N,Mu-Relief 10N,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,450.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,450.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,450.0,1.0,1.0,1.0,1.0
SURF,SWRF,450.0,1.0,1.0,1.0,1.0


==> anc/S11_mainEff_1kFeat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSWRF*,210.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
Mu-Relief 10N,MultiSWRF*,210.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSURF,MultiSWRF*,210.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF,MultiSWRF*,210.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,MultiSWRFDB,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,Mutual Info,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,ReliefF 100NN,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,ReliefF 10NN,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,SURF,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
MultiSWRF*,SWRF,690.0,5.361638546551187e-06,0.0,5.629720473878746e-05,0.0
Mu-Relief 100N,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
Mu-Relief 100N,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
Mu-Relief 10N,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
Mu-Relief 10N,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
MultiSURF,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
MultiSURF,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
MultiSWRF,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
MultiSWRF,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
MultiSWRFDB,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
MultiSWRFDB,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
Mutual Info,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
Mutual Info,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
ReliefF 100NN,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
ReliefF 100NN,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
ReliefF 10NN,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
ReliefF 10NN,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
SURF,SURF*,240.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
SURF,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
SURF*,SWRF,660.0,2.931562371107496e-05,0.0,0.00010260468298876237,0.0
SWRF,SWRF*,240.0,2.8868923664708116e-05,0.0,0.00010260468298876237,0.0
Mu-Relief 100N,MultiSURF*,255.0,6.594786150131051e-05,0.0,0.00013874004833636276,0.0
Mu-Relief 100N,MultiSWRFDB*,255.0,6.606668968398226e-05,0.0,0.00013874004833636276,0.0
Mu-Relief 10N,MultiSURF*,255.0,6.594786150131051e-05,0.0,0.00013874004833636276,0.0
Mu-Relief 10N,MultiSWRFDB*,255.0,6.606668968398226e-05,0.0,0.00013874004833636276,0.0
MultiSURF,MultiSURF*,255.0,6.594786150131051e-05,0.0,0.00013874004833636276,0.0
MultiSURF,MultiSWRFDB*,255.0,6.606668968398226e-05,0.0,0.00013874004833636276,0.0
MultiSWRF,MultiSWRFDB*,255.0,6.606668968398226e-05,0.0,0.00013874004833636276,0.0
MultiSWRFDB,MultiSWRFDB*,255.0,6.606668968398226e-05,0.0,0.00013874004833636276,0.0
MultiSURF*,MultiSWRF,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,MultiSWRFDB,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,Mutual Info,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,ReliefF 100NN,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,ReliefF 10NN,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,SURF,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,SWRF,645.0,6.594786150131051e-05,0.0001,0.00013874004833636276,0.00021
MultiSWRFDB*,Mutual Info,645.0,6.606668968398226e-05,0.0001,0.00013874004833636276,0.00021
MultiSWRFDB*,ReliefF 100NN,645.0,6.606668968398226e-05,0.0001,0.00013874004833636276,0.00021
MultiSWRFDB*,ReliefF 10NN,645.0,6.606668968398226e-05,0.0001,0.00013874004833636276,0.00021
MultiSWRFDB*,SURF,645.0,6.606668968398226e-05,0.0001,0.00013874004833636276,0.00021
MultiSWRFDB*,SWRF,645.0,6.606668968398226e-05,0.0001,0.00013874004833636276,0.00021
MultiSURF*,SWRF*,385.0,0.29560870909066506,0.2931,0.6086061657748987,0.6034411764705883
MultiSWRFDB*,SWRF*,391.0,0.3428543071572041,0.3374,0.6923019663751236,0.6812884615384615
SURF*,SWRF*,395.0,0.38100519830536694,0.3798,0.7548216192842175,0.749388888888889
MultiSURF*,MultiSWRF*,395.5,0.389715020070322,0.3854,0.7577792056922928,0.749388888888889
Mu-Relief 100N,Mu-Relief 10N,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF*,MultiSWRFDB*,436.0,0.8253134954436274,0.8196,1.0,1.0
MultiSURF*,SURF*,427.5,0.7215761653172207,0.7168,1.0,1.0
MultiSWRF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRF*,MultiSWRFDB*,487.5,0.5556511496438723,0.5494,1.0,1.0
MultiSWRF*,SURF*,484.5,0.5909053174298691,0.5878,1.0,1.0
MultiSWRF*,SWRF*,417.0,0.6070017104969825,0.6148,1.0,1.0
MultiSWRFDB,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB*,SURF*,448.5,0.9870789068227623,0.9847,1.0,1.0
Mutual Info,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,450.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,450.0,1.0,1.0,1.0,1.0
SURF,SWRF,450.0,1.0,1.0,1.0,1.0


==> anc/S12_mainEff_10kFeat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
Mu-Relief 10N,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
MultiSURF,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
MultiSWRF,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
MultiSWRFDB,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
Mutual Info,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
ReliefF 100NN,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
ReliefF 10NN,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
SURF,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
SWRF,SWRF*,30.0,2.5178199005756735e-12,0.0,2.6437108956044572e-11,0.0
Mu-Relief 100N,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
Mu-Relief 10N,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
MultiSURF,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
MultiSWRF,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
MultiSWRFDB,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
Mutual Info,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
ReliefF 100NN,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
ReliefF 10NN,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
SURF,SURF*,105.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
SURF*,SWRF,795.0,5.8373772162203235e-09,0.0,3.06462303851567e-08,0.0
Mu-Relief 100N,MultiSURF*,120.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
Mu-Relief 10N,MultiSURF*,120.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF,MultiSURF*,120.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,MultiSWRF,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,MultiSWRFDB,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,Mutual Info,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,ReliefF 100NN,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,ReliefF 10NN,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,SURF,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
MultiSURF*,SWRF,780.0,1.6799256671919575e-08,0.0,5.8797398351718515e-08,0.0
Mu-Relief 100N,MultiSWRF*,135.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
Mu-Relief 100N,MultiSWRFDB*,135.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
Mu-Relief 10N,MultiSWRF*,135.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
Mu-Relief 10N,MultiSWRFDB*,135.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSURF,MultiSWRF*,135.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSURF,MultiSWRFDB*,135.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF,MultiSWRF*,135.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF,MultiSWRFDB*,135.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,MultiSWRFDB,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,Mutual Info,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,ReliefF 100NN,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,ReliefF 10NN,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,SURF,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRF*,SWRF,765.0,4.7323177292654555e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB,MultiSWRFDB*,135.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB*,Mutual Info,765.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB*,ReliefF 100NN,765.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB*,ReliefF 10NN,765.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB*,SURF,765.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
MultiSWRFDB*,SWRF,765.0,4.754685200910218e-08,0.0,9.984838921911458e-08,0.0
SURF*,SWRF*,130.0,6.919581919956246e-07,0.0,1.4246198070498153e-06,0.0
MultiSWRFDB*,SWRF*,144.0,1.7403749966485605e-06,0.0,3.51421874323267e-06,0.0
MultiSWRF*,SWRF*,154.5,3.376110597241468e-06,0.0,6.688520994534984e-06,0.0
MultiSURF*,SWRF*,155.0,3.5761315426719184e-06,0.0,6.9535891107509535e-06,0.0
Mu-Relief 100N,Mu-Relief 10N,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF*,MultiSWRF*,453.5,0.9641288524219005,0.9643,1.0,1.0
MultiSURF*,MultiSWRFDB*,454.0,0.9581780933067531,0.9554,1.0,1.0
MultiSURF*,SURF*,449.0,0.9940482653151824,0.9915,1.0,1.0
MultiSWRF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRF*,MultiSWRFDB*,447.5,0.9760441082533007,0.9773,1.0,1.0
MultiSWRF*,SURF*,458.0,0.9107606197760517,0.9087,1.0,1.0
MultiSWRFDB,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB*,SURF*,451.5,0.9880813407780408,0.9851,1.0,1.0
Mutual Info,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,450.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,450.0,1.0,1.0,1.0,1.0
SURF,SWRF,450.0,1.0,1.0,1.0,1.0


==> anc/S13_mainEff_100kFeat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
Mu-Relief 10N,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
MultiSURF,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
MultiSWRF,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
MultiSWRFDB,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
Mutual Info,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
ReliefF 100NN,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
ReliefF 10NN,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
SURF,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
SWRF,SWRF*,0.0,1.685298194892643e-14,0.0,1.7695631046372753e-13,0.0
SURF*,SWRF*,45.0,5.688212094552865e-11,0.0,5.429656999345916e-10,0.0
Mu-Relief 100N,MultiSWRF*,75.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
Mu-Relief 100N,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
Mu-Relief 10N,MultiSWRF*,75.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
Mu-Relief 10N,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
MultiSURF,MultiSWRF*,75.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSURF,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF,MultiSWRF*,75.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,MultiSWRFDB,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,Mutual Info,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,ReliefF 100NN,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,ReliefF 10NN,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,SURF,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRF*,SWRF,825.0,6.009305151851922e-10,0.0,2.110185771301567e-09,0.0
MultiSWRFDB,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
Mutual Info,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
ReliefF 100NN,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
ReliefF 10NN,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
SURF,SURF*,75.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
SURF*,SWRF,825.0,6.230072277176056e-10,0.0,2.110185771301567e-09,0.0
Mu-Relief 100N,MultiSURF*,90.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
Mu-Relief 10N,MultiSURF*,90.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF,MultiSURF*,90.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,MultiSWRF,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,MultiSWRFDB,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,Mutual Info,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,ReliefF 100NN,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,ReliefF 10NN,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,SURF,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
MultiSURF*,SWRF,810.0,1.87550817144342e-09,0.0,4.803130682964856e-09,0.0
Mu-Relief 100N,MultiSWRFDB*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
Mu-Relief 10N,MultiSWRFDB*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSURF,MultiSWRFDB*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSURF*,SWRF*,105.0,5.7239573717988356e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRF,MultiSWRFDB*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRF*,SWRF*,105.0,5.774934939812983e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB,MultiSWRFDB*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,Mutual Info,795.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,ReliefF 100NN,795.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,ReliefF 10NN,795.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,SURF,795.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,SWRF,795.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
MultiSWRFDB*,SWRF*,105.0,5.648239146233622e-09,0.0,1.1229040160747468e-08,0.0
Mu-Relief 100N,Mu-Relief 10N,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,450.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSURF*,MultiSWRF*,446.0,0.9583363692209259,0.9561,1.0,1.0
MultiSURF*,MultiSWRFDB*,454.5,0.9522958206879403,0.951,1.0,1.0
MultiSURF*,SURF*,474.0,0.7268548882950064,0.73,1.0,1.0
MultiSWRF,MultiSWRFDB,450.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRF*,MultiSWRFDB*,459.5,0.8930428300926507,0.8908,1.0,1.0
MultiSWRF*,SURF*,476.0,0.7048627667809053,0.7101,1.0,1.0
MultiSWRFDB,Mutual Info,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,450.0,1.0,1.0,1.0,1.0
MultiSWRFDB*,SURF*,471.0,0.7603678670689571,0.7637,1.0,1.0
Mutual Info,ReliefF 100NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,450.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,450.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,450.0,1.0,1.0,1.0,1.0
SURF,SWRF,450.0,1.0,1.0,1.0,1.0


==> anc/S1_pureEpi_2way_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSURF,3172407.5,0.0,0.0,0.0,0.0
Mu-Relief 100N,MultiSURF*,3245181.0,0.0,0.0,0.0,0.0
Mu-Relief 100N,MultiSWRF,3172658.0,0.0,0.0,0.0,0.0
Mu-Relief 100N,MultiSWRF*,3240073.0,0.0,0.0,0.0,0.0
Mu-Relief 100N,MultiSWRFDB,3174267.5,0.0,0.0,0.0,0.0
Mu-Relief 100N,MultiSWRFDB*,3253750.5,0.0,0.0,0.0,0.0
Mu-Relief 100N,SURF,3141678.0,0.0,0.0,0.0,0.0
Mu-Relief 100N,SURF*,3211576.0,0.0,0.0,0.0,0.0
Mu-Relief 100N,SWRF,3177018.5,0.0,0.0,0.0,0.0
Mu-Relief 100N,SWRF*,3243219.0,0.0,0.0,0.0,0.0
Mu-Relief 10N,MultiSURF*,3178177.0,0.0,0.0,0.0,0.0
Mu-Relief 10N,MultiSWRF*,3173279.0,0.0,0.0,0.0,0.0
Mu-Relief 10N,MultiSWRFDB*,3187007.5,0.0,0.0,0.0,0.0
Mu-Relief 10N,SURF*,3140960.5,0.0,0.0,0.0,0.0
Mu-Relief 10N,SWRF*,3175879.5,0.0,0.0,0.0,0.0
MultiSURF,Mutual Info,509348.5,0.0,0.0,0.0,0.0
MultiSURF*,Mutual Info,436774.0,0.0,0.0,0.0,0.0
MultiSWRF,Mutual Info,508888.5,0.0,0.0,0.0,0.0
MultiSWRF*,Mutual Info,441515.5,0.0,0.0,0.0,0.0
MultiSWRFDB,Mutual Info,508426.5,0.0,0.0,0.0,0.0
MultiSWRFDB*,Mutual Info,428050.5,0.0,0.0,0.0,0.0
Mutual Info,SURF,3145940.0,0.0,0.0,0.0,0.0
Mutual Info,SURF*,3215645.5,0.0,0.0,0.0,0.0
Mutual Info,SWRF,3182022.5,0.0,0.0,0.0,0.0
Mutual Info,SWRF*,3248306.5,0.0,0.0,0.0,0.0
Mu-Relief 10N,MultiSWRFDB,3096815.0,1.3837273562280674e-293,0.0,5.588129707844118e-293,0.0
Mu-Relief 10N,SWRF,3096447.0,3.761903265875417e-293,0.0,1.4629623811737735e-292,0.0
Mu-Relief 10N,MultiSURF,3092937.5,1.3245336666416002e-291,0.0,4.967001249906001e-291,0.0
Mu-Relief 10N,MultiSWRF,3090748.0,2.039288066276268e-290,0.0,7.38362920548304e-290,0.0
Mutual Info,ReliefF 10NN,3062563.0,3.7843407928317516e-277,0.0,1.3245192774911132e-276,0.0
Mu-Relief 100N,ReliefF 10NN,3061305.5,1.252926264581349e-276,0.0,4.24378250906586e-276,0.0
Mu-Relief 10N,SURF,3055612.0,3.584825923688949e-274,0.0,1.1762710062104363e-273,0.0
Mu-Relief 10N,ReliefF 10NN,2970974.5,1.7018622147921975e-237,0.0,5.415016137975174e-237,0.0
Mu-Relief 100N,ReliefF 100NN,2880838.0,3.249293226628664e-201,0.0,1.003458202341205e-200,0.0
Mutual Info,ReliefF 100NN,2880135.0,6.5148368970683244e-201,0.0,1.9544510691204973e-200,0.0
Mu-Relief 10N,ReliefF 100NN,2791901.5,1.3910991792369142e-168,0.0,4.0573726061076663e-168,0.0
MultiSWRFDB*,ReliefF 100NN,1430480.0,9.751714551483332e-35,0.0,2.767378453799324e-34,0.0
MultiSURF*,ReliefF 100NN,1439893.0,3.217947838039567e-33,0.0,8.891697973530381e-33,0.0
MultiSWRF*,ReliefF 100NN,1441910.5,6.485696696394955e-33,0.0,1.7461491105678723e-32,0.0
ReliefF 100NN,SWRF*,2238252.0,6.365650111942715e-32,0.0,1.6709831543849626e-31,0.0
ReliefF 100NN,SURF*,2195680.5,1.1071800205547166e-25,0.0,2.835461028249884e-25,0.0
MultiSWRFDB*,ReliefF 10NN,1523867.0,1.6531784743492867e-21,0.0,4.1329461858732165e-21,0.0
MultiSURF*,ReliefF 10NN,1532864.0,2.1987376669931478e-20,0.0,5.36901058219257e-20,0.0
MultiSWRF*,ReliefF 10NN,1534860.5,3.77902686909635e-20,0.0,9.018132301252653e-20,0.0
ReliefF 10NN,SWRF*,2145059.0,2.3300122112485975e-19,0.0,5.436695159580061e-19,0.0
MultiSWRFDB*,SURF,1544199.5,4.676304769069155e-19,0.0,1.0674173929396985e-18,0.0
MultiSURF*,SURF,1553767.5,6.1292658701443205e-18,0.0,1.3693040773726673e-17,0.0
MultiSWRF*,SURF,1555419.5,9.29401404226104e-18,0.0,2.0330655717446028e-17,0.0
SURF,SWRF*,2122926.5,7.552192360550176e-17,0.0,1.6183269344036092e-16,0.0
MultiSWRFDB,ReliefF 100NN,1585524.5,2.3264980045946253e-14,0.0,4.8856458096487136e-14,0.0
ReliefF 10NN,SURF*,2099297.5,2.5112665459510836e-14,0.0,5.1702546534287015e-14,0.0
MultiSWRF,MultiSWRFDB*,2079472.0,1.6246953928912477e-12,0.0,3.2806349279534806e-12,0.0
MultiSURF,ReliefF 100NN,1606371.0,2.434906875816557e-12,0.0,4.823872112466764e-12,0.0
SURF,SURF*,2074626.5,5.660721059777255e-12,0.0,1.1006957616233553e-11,0.0
MultiSURF*,MultiSWRF,1616455.0,1.2423722018319154e-11,0.0,2.371801476224566e-11,0.0
MultiSWRF,MultiSWRF*,2068511.5,1.655410688541819e-11,0.0,3.103895041015911e-11,0.0
ReliefF 100NN,SWRF,2068869.0,2.4899772289932417e-11,0.0,4.5868001586717614e-11,0.0
MultiSWRF,SWRF*,2060237.5,8.997071165490963e-11,0.0,1.628780124787157e-10,0.0
MultiSWRFDB*,SWRF,1626832.5,9.582496382866115e-11,0.0,1.7053595257643087e-10,0.0
MultiSWRF,ReliefF 100NN,1633585.5,5.793800542389277e-10,0.0,1.0139150949181235e-09,0.0
MultiSURF*,SWRF,1636247.0,6.07129024007928e-10,0.0,1.0450581560792203e-09,0.0
MultiSWRF*,SWRF,1637598.0,7.782691426771373e-10,0.0,1.318036451308055e-09,0.0
MultiSURF,MultiSWRFDB*,2043323.0,2.08245868631774e-09,0.0,3.470764477196234e-09,0.0
SWRF,SWRF*,2040518.0,3.670862814304427e-09,0.0,6.0225093047182e-09,0.0
MultiSURF,MultiSURF*,2034362.0,1.0649961081812067e-08,0.0,1.720378328600411e-08,0.0
MultiSURF,MultiSWRF*,2032537.5,1.457714156328765e-08,0.0,2.3190907032503082e-08,0.0
MultiSURF,SWRF*,2024488.0,5.873221377949901e-08,0.0,9.204302159473726e-08,0.0
MultiSWRFDB,MultiSWRFDB*,2018087.0,1.578755001133095e-07,0.0,2.4377834576319845e-07,0.0
MultiSWRF,SURF*,2012353.5,4.545795056073728e-07,0.0,6.917514215764369e-07,0.0
MultiSURF*,MultiSWRFDB,1677557.5,6.929767797151406e-07,0.0,1.039465169572711e-06,0.0
MultiSWRF*,MultiSWRFDB,1679138.5,8.793058459985678e-07,0.0,1.3003818849274594e-06,0.0
MultiSWRFDB,SWRF*,1998838.0,3.1343913238895485e-06,0.0,4.570987347338925e-06,0.0
MultiSWRFDB,ReliefF 10NN,1688418.5,4.456951805903447e-06,0.0,6.410684104381671e-06,0.0
ReliefF 100NN,SURF,1996384.0,6.1408598677461074e-06,0.0,8.71338224477488e-06,0.0
SURF*,SWRF,1693183.0,7.565455552260399e-06,0.0,1.0591637773164557e-05,0.0
Mu-Relief 100N,Mu-Relief 10N,1995997.0,8.650507011905215e-06,0.0,1.1951358371711151e-05,0.0
MultiSURF,SURF*,1977727.5,5.8869052951004904e-05,0.0,8.027598129682487e-05,0.0
MultiSURF,ReliefF 10NN,1710651.0,8.644785408646459e-05,0.0001,0.00011637211127024079,0.00013125000000000002
Mu-Relief 10N,Mutual Info,1711212.5,0.00012174906701737401,0.0001,0.00016181838021296546,0.00013125000000000002
MultiSWRFDB,SURF,1720802.5,0.0002841386721860132,0.0,0.0003729320072441423,0.0
ReliefF 10NN,SWRF,1963861.0,0.00035421515881506034,0.0004,0.0004591677984639671,0.0005185185185185185
ReliefF 100NN,ReliefF 10NN,1957682.0,0.0007284941153629894,0.0006,0.0009328278306477304,0.0007682926829268292
MultiSWRFDB,SURF*,1952758.0,0.0010530323930644985,0.0007,0.0013321494129129197,0.0008855421686746988
MultiSWRF,ReliefF 10NN,1739599.0,0.0021744396783063683,0.0022,0.0027180495978829603,0.00275
MultiSURF,SURF,1746354.5,0.004120999404354406,0.0039,0.005090646323026031,0.004817647058823529
SURF,SWRF,1926602.0,0.013531610848307058,0.0122,0.01652115277990978,0.014895348837209303
MultiSWRF,SURF,1778169.5,0.05429490485583223,0.055,0.06552833344669406,0.06637931034482758
MultiSWRFDB*,SURF*,1780337.0,0.058153450191706896,0.0592,0.06938763943328663,0.07063636363636364
MultiSWRF,MultiSWRFDB,1901825.5,0.08161607310323946,0.0834,0.09628862557123756,0.09839325842696629
MultiSURF*,SURF*,1789348.5,0.10480611378854235,0.1083,0.12227379941996608,0.12635
MultiSWRF*,SURF*,1790547.0,0.11268902346516094,0.1136,0.13002579630595493,0.1310769230769231
SURF*,SWRF*,1887213.0,0.18514111296677782,0.1856,0.21130235719034426,0.21182608695652172
ReliefF 10NN,SURF,1886079.0,0.20523559596441077,0.2068,0.2317176083469154,0.23348387096774195
MultiSWRFDB,SWRF,1803197.5,0.23445530834917627,0.2357,0.2618915678368458,0.263281914893617
MultiSURF,MultiSWRF,1810363.0,0.32990028317995723,0.3286,0.36462662877784746,0.3631894736842105
MultiSURF,MultiSWRFDB,1868424.0,0.4531961393635071,0.4495,0.49568327742883594,0.49164062500000005
Mu-Relief 100N,Mutual Info,1866485.0,0.4978435584902364,0.4998,0.5389028210461322,0.541020618556701
MultiSWRFDB*,SWRF*,1824177.0,0.5656468982259306,0.5718,0.6060502480992114,0.6097424242424242
MultiSWRF,SWRF,1862059.0,0.5759565818997292,0.5749,0.6108630414088038,0.6097424242424242
MultiSURF,SWRF,1828957.0,0.6724003657753241,0.6664,0.7060203840640904,0.69972
MultiSURF*,SWRF*,1833307.0,0.7652725914209408,0.7595,0.7877806088156744,0.7855441176470588
MultiSWRF*,MultiSWRFDB*,1853265.5,0.7610015392925588,0.7631,0.7877806088156744,0.7855441176470588
MultiSURF*,MultiSWRFDB*,1852385.5,0.781389768730895,0.7787,0.7923986778109686,0.7903269230769231
MultiSWRF*,SWRF*,1834156.0,0.7848520237365785,0.7828,0.7923986778109686,0.7903269230769231
MultiSURF*,MultiSWRF*,1842238.5,0.976846123835097,0.9783,0.976846123835097,0.9783


==> anc/S2_2wayEpiHet_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
MultiSURF*,Mutual Info,1962.0,2.960593502988294e-70,0.0,1.036207726045903e-68,0.0
MultiSWRF*,Mutual Info,1950.0,2.5997770645997904e-70,0.0,1.036207726045903e-68,0.0
MultiSWRFDB*,Mutual Info,1911.5,1.6048909512798486e-70,0.0,1.036207726045903e-68,0.0
Mutual Info,SWRF*,55569.5,6.782300421727923e-70,0.0,1.7803538607035797e-68,0.0
Mu-Relief 100N,MultiSWRFDB*,55481.0,1.7610843331295537e-69,0.0,3.6982770995720632e-68,0.0
Mu-Relief 100N,MultiSURF*,55446.0,2.705621516041105e-69,0.0,4.734837653071934e-68,0.0
Mu-Relief 100N,MultiSWRF*,55413.0,4.0261607752943493e-69,0.0,5.438747091570835e-68,0.0
Mutual Info,SURF*,55418.0,4.1438073078634937e-69,0.0,5.438747091570835e-68,0.0
Mu-Relief 100N,SWRF*,55349.0,8.614610923147936e-69,0.0,1.005037941033926e-67,0.0
MultiSWRF,Mutual Info,2282.0,1.437668888385707e-68,0.0,1.5095523328049926e-67,0.0
MultiSWRFDB,Mutual Info,2345.0,2.819159217222547e-68,0.0,2.691015616439704e-67,0.0
MultiSURF,Mutual Info,2407.5,6.077922292844336e-68,0.0,5.318182006238794e-67,0.0
Mutual Info,SWRF,55165.5,8.399025781206162e-68,0.0,6.783828515589592e-67,0.0
Mu-Relief 100N,SURF*,55113.0,1.3793999712007715e-67,0.0,1.0345499784005787e-66,0.0
Mu-Relief 100N,MultiSWRFDB,54932.5,1.1253083668706759e-66,0.0,7.877158568094732e-66,0.0
Mu-Relief 100N,MultiSWRF,54922.5,1.3415499456616422e-66,0.0,8.803921518404526e-66,0.0
Mutual Info,SURF,54856.5,3.006147717362616e-66,0.0,1.8567382960180864e-65,0.0
Mu-Relief 100N,MultiSURF,54811.5,4.698822744425428e-66,0.0,2.68821655245149e-65,0.0
Mutual Info,ReliefF 100NN,54807.5,4.864391856816982e-66,0.0,2.68821655245149e-65,0.0
Mu-Relief 100N,SWRF,54756.5,8.890588220484795e-66,0.0,4.667558815754517e-65,0.0
Mu-Relief 100N,ReliefF 100NN,54449.5,2.7253878620082842e-64,0.0,1.362693931004142e-63,0.0
Mu-Relief 100N,SURF,54396.5,5.3397525738509075e-64,0.0,2.5485182738833876e-63,0.0
Mu-Relief 10N,MultiSWRFDB*,53723.0,6.429620869117986e-61,0.0,2.9352617011190803e-60,0.0
Mu-Relief 10N,MultiSURF*,53693.5,9.063307114285475e-61,0.0,3.965196862499895e-60,0.0
Mu-Relief 10N,MultiSWRF*,53649.5,1.4819567798779047e-60,0.0,6.2242184754872e-60,0.0
Mu-Relief 10N,SWRF*,53548.0,4.5235561949518997e-60,0.0,1.8268207710382672e-59,0.0
Mu-Relief 10N,SURF*,53273.0,9.132115191582426e-59,0.0,3.5513781300598326e-58,0.0
Mu-Relief 10N,MultiSWRFDB,53107.0,5.510208022637674e-58,0.0,2.066328008489128e-57,0.0
Mu-Relief 10N,MultiSWRF,53000.5,1.8020653374259712e-57,0.0,6.524719325162999e-57,0.0
Mu-Relief 10N,MultiSURF,52917.5,4.2969081177146915e-57,0.0,1.503917841200142e-56,0.0
Mu-Relief 10N,SWRF,52811.5,1.3254017058088657e-56,0.0,4.489263842255835e-56,0.0
Mutual Info,ReliefF 10NN,52720.0,4.193048149964353e-56,0.0,1.3758439242070532e-55,0.0
Mu-Relief 10N,ReliefF 100NN,52578.0,1.4737261975505897e-55,0.0,4.68912881038824e-55,0.0
Mu-Relief 10N,SURF,52414.5,8.617783896770464e-55,0.0,2.6613744387085253e-54,0.0
Mu-Relief 100N,ReliefF 10NN,52205.5,8.569991600653134e-54,0.0,2.5709974801959404e-53,0.0
Mu-Relief 10N,ReliefF 10NN,50257.5,1.544321209139009e-45,0.0,4.504270193322109e-45,0.0
Mu-Relief 10N,Mutual Info,24234.0,0.0026565418689661804,0.0029,0.0075388350335526735,0.008229729729729728
Mu-Relief 100N,Mu-Relief 10N,31718.5,0.05478587517545321,0.0542,0.15138202351112073,0.14976315789473685
MultiSWRFDB*,ReliefF 10NN,26038.5,0.06391727045184811,0.07,0.17208495890882183,0.18846153846153849
MultiSURF*,ReliefF 10NN,26127.5,0.07302691721684108,0.0788,0.19169565769420785,0.20685
MultiSWRF*,ReliefF 10NN,26237.0,0.08561349568336145,0.0905,0.21925407431104763,0.2317682926829268
ReliefF 10NN,SWRF*,31324.5,0.09045322753893537,0.0932,0.22613306884733841,0.233
MultiSWRFDB*,SURF,26656.5,0.150090383397825,0.1551,0.3664997734132936,0.3787325581395349
ReliefF 10NN,SURF*,30918.5,0.155571953281048,0.1596,0.37125125214795546,0.38086363636363635
MultiSURF*,SURF,26747.0,0.16813770214530455,0.1718,0.3923213050057106,0.4008666666666667
MultiSWRFDB,ReliefF 10NN,26836.0,0.18809169465181008,0.1937,0.4293397377921752,0.4421413043478261
MultiSWRF*,SURF,26896.5,0.20136079516015426,0.2072,0.4498485849322595,0.46289361702127657
SURF,SWRF*,30648.5,0.21476001754841834,0.2211,0.46978753838716514,0.48365625
MultiSWRF,MultiSWRFDB*,30445.0,0.2690796636906244,0.2749,0.5765992793370524,0.5890714285714285
Mu-Relief 100N,Mutual Info,27261.0,0.3112496853885869,0.3152,0.5870355505068099,0.5935263157894737
MultiSURF,MultiSWRFDB*,30350.5,0.29751064235471625,0.3028,0.5870355505068099,0.5935263157894737
MultiSURF,ReliefF 10NN,27253.0,0.3001112435055776,0.3055,0.5870355505068099,0.5935263157894737
MultiSURF*,MultiSWRF,27296.5,0.31252462320766994,0.3172,0.5870355505068099,0.5935263157894737
MultiSURF*,SWRF,27315.5,0.3186764417036968,0.3222,0.5870355505068099,0.5935263157894737
MultiSWRF,ReliefF 10NN,27297.5,0.31429573817156176,0.3202,0.5870355505068099,0.5935263157894737
MultiSWRFDB*,SWRF,27198.5,0.2819316047135383,0.288,0.5870355505068099,0.5935263157894737
ReliefF 100NN,ReliefF 10NN,27235.5,0.2945462205852729,0.3016,0.5870355505068099,0.5935263157894737
ReliefF 10NN,SWRF,30256.0,0.32950866128960965,0.3333,0.5965243006105002,0.6033879310344827
MultiSURF,MultiSURF*,30224.0,0.3387557089216754,0.3391,0.6028703294368799,0.6034830508474577
MultiSWRF,MultiSWRF*,30170.0,0.3574994847861538,0.3625,0.6153679656155105,0.6239754098360655
SURF,SURF*,30179.0,0.3549579731469864,0.3588,0.6153679656155105,0.6239754098360655
MultiSWRF*,SWRF,27469.5,0.3715381010835591,0.3754,0.6197521735538843,0.627
MultiSWRFDB*,ReliefF 100NN,27471.5,0.3718513041323306,0.3762,0.6197521735538843,0.627
MultiSWRF,SWRF*,30093.0,0.3852486163631771,0.3902,0.6320485112208374,0.6392272727272728
MultiSURF,MultiSWRF*,30059.0,0.3977502560123929,0.4018,0.6327844982015342,0.6392272727272728
SWRF,SWRF*,30071.0,0.3933921730009995,0.3978,0.6327844982015342,0.6392272727272728
MultiSURF,SWRF*,30016.5,0.4139547338416122,0.4188,0.6447175891689506,0.6489926470588235
MultiSWRFDB,SURF,27591.0,0.41753139108084425,0.4203,0.6447175891689506,0.6489926470588235
MultiSURF*,ReliefF 100NN,27610.0,0.4238597691097563,0.4271,0.6450039964713683,0.6499347826086956
MultiSWRF*,ReliefF 100NN,27754.0,0.48215043100035593,0.4856,0.7232256465005339,0.7284
ReliefF 100NN,SWRF*,29805.0,0.4995726000134667,0.502,0.7388045493156902,0.7415624999999999
MultiSWRFDB,MultiSWRFDB*,29786.0,0.507369993419015,0.5085,0.7399145737360635,0.7415624999999999
ReliefF 10NN,SURF,29763.5,0.5189949508764207,0.519,0.7464995868770434,0.7465068493150685
MultiSURF*,MultiSWRFDB,27963.0,0.5737102271755058,0.5738,0.8051687692089591,0.8060454545454545
MultiSWRF,SURF*,29609.5,0.586982836956836,0.5838,0.8051687692089591,0.8060454545454545
MultiSWRFDB*,SURF*,27978.0,0.5803791812963854,0.578,0.8051687692089591,0.8060454545454545
SURF*,SWRF,27998.0,0.5904570974199033,0.5911,0.8051687692089591,0.8060454545454545
MultiSURF,SURF,28125.0,0.6510982193059001,0.6505,0.8215022171683625,0.8214418604651162
MultiSURF,SURF*,29542.0,0.6185211155784405,0.6185,0.8215022171683625,0.8214418604651162
MultiSURF*,SURF*,28146.0,0.6601595298823788,0.6601,0.8215022171683625,0.8214418604651162
MultiSWRF,MultiSWRFDB,29430.5,0.6723778264902338,0.6699,0.8215022171683625,0.8214418604651162
MultiSWRF,SURF,28149.0,0.6627734627192163,0.6608,0.8215022171683625,0.8214418604651162
MultiSWRF*,MultiSWRFDB,28118.0,0.6467431393543361,0.6469,0.8215022171683625,0.8214418604651162
MultiSWRFDB,SWRF,28162.5,0.6689544388009528,0.6728,0.8215022171683625,0.8214418604651162
MultiSWRFDB,SWRF*,29428.5,0.6728494350140873,0.6712,0.8215022171683625,0.8214418604651162
ReliefF 100NN,SURF,28047.5,0.6140120075738169,0.6152,0.8215022171683625,0.8214418604651162
MultiSURF,MultiSWRFDB,29355.5,0.7094569746284382,0.7073,0.83941481959694,0.837994382022472
ReliefF 100NN,SURF*,29351.0,0.7115039899440729,0.7103,0.83941481959694,0.837994382022472
SURF,SWRF,29382.0,0.6966644088491305,0.6974,0.83941481959694,0.837994382022472
MultiSWRF*,SURF*,28282.0,0.7277326019700756,0.7255,0.8490213689650883,0.8464166666666667
SURF*,SWRF*,29256.5,0.75906352533209,0.7558,0.8758425292293346,0.8720769230769231
MultiSWRFDB,ReliefF 100NN,28411.0,0.794159687763696,0.7921,0.9016014864631798,0.895209677419355
MultiSWRFDB*,SWRF*,28420.5,0.7985613165816735,0.7929,0.9016014864631798,0.895209677419355
MultiSWRF*,MultiSWRFDB*,29131.0,0.8238532140640549,0.8172,0.9202615689013378,0.9128297872340425
MultiSURF*,MultiSWRFDB*,28998.0,0.8941613584098014,0.8899,0.9580300268676443,0.9534642857142858
MultiSURF*,SWRF*,28595.5,0.8907640493878434,0.8856,0.9580300268676443,0.9534642857142858
MultiSWRF,ReliefF 100NN,29012.5,0.8868677110867471,0.8853,0.9580300268676443,0.9534642857142858
ReliefF 100NN,SWRF,28593.0,0.8897847053625088,0.889,0.9580300268676443,0.9534642857142858
MultiSWRFDB,SURF*,28977.0,0.9055841957310826,0.901,0.9604680863814513,0.954975
MultiSURF*,MultiSWRF*,28642.5,0.9158068100796505,0.9095,0.961597150583633,0.954975
MultiSURF,ReliefF 100NN,28928.0,0.9318057661593546,0.9281,0.968708964819131,0.9648564356435644
MultiSURF,SWRF,28721.5,0.9582696120632267,0.9553,0.9855488407697878,0.9833970588235295
MultiSURF,MultiSWRF,28772.5,0.9855488407697878,0.9843,0.9855488407697878,0.9843
MultiSWRF,SWRF,28761.0,0.9793976796288429,0.9792,0.9855488407697878,0.9843
MultiSWRF*,SWRF*,28753.0,0.9750299092683333,0.9715,0.9855488407697878,0.9843


==> anc/S3_3wayXOR_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSURF*,75.0,2.2560840675323587e-30,0.0,4.4386623005530676e-29,0.0
Mu-Relief 100N,Mutual Info,75.0,2.239954267673889e-30,0.0,4.4386623005530676e-29,0.0
Mu-Relief 10N,MultiSURF*,75.0,2.3247795442728345e-30,0.0,4.4386623005530676e-29,0.0
Mu-Relief 10N,Mutual Info,75.5,2.346695463823168e-30,0.0,4.4386623005530676e-29,0.0
MultiSURF*,ReliefF 10NN,8025.0,2.390722751452914e-30,0.0,4.4386623005530676e-29,0.0
Mutual Info,ReliefF 10NN,8023.0,2.5363784574588957e-30,0.0,4.4386623005530676e-29,0.0
MultiSURF*,ReliefF 100NN,8023.5,3.0641343950275248e-30,0.0,4.596201592541287e-29,0.0
Mutual Info,ReliefF 100NN,8015.5,3.951891225690793e-30,0.0,5.186857233719165e-29,0.0
Mu-Relief 100N,MultiSWRFDB*,120.0,9.684850914291251e-30,0.0,1.0644882374981032e-28,0.0
Mu-Relief 10N,MultiSWRFDB*,120.5,1.0137983214267648e-29,0.0,1.0644882374981032e-28,0.0
MultiSWRFDB*,ReliefF 10NN,7977.0,1.1306646810646931e-29,0.0,1.0792708319253888e-28,0.0
MultiSWRFDB*,ReliefF 100NN,7966.5,1.9335489190229823e-29,0.0,1.6918553041451096e-28,0.0
Mu-Relief 100N,SWRF*,150.0,2.583945535233959e-29,0.0,1.9231961227534127e-28,0.0
Mu-Relief 10N,SWRF*,151.0,2.747423032504875e-29,0.0,1.9231961227534127e-28,0.0
MultiSURF*,MultiSWRFDB,7970.5,2.4383578887516841e-29,0.0,1.9231961227534127e-28,0.0
ReliefF 10NN,SWRF*,153.0,3.012667886143818e-29,0.0,1.9770633002818803e-28,0.0
Mu-Relief 100N,MultiSWRF*,165.0,4.084318079586876e-29,0.0,2.4743831305121535e-28,0.0
Mu-Relief 10N,MultiSWRF*,165.5,4.280701444036487e-29,0.0,2.4743831305121535e-28,0.0
MultiSWRF*,ReliefF 10NN,7934.0,4.4774551885458017e-29,0.0,2.4743831305121535e-28,0.0
ReliefF 100NN,SWRF*,164.0,5.190460242596454e-29,0.0,2.724991627363139e-28,0.0
Mu-Relief 100N,SURF*,180.0,6.382801917575597e-29,0.0,3.092530052633011e-28,0.0
Mu-Relief 10N,SURF*,180.5,6.674474334935992e-29,0.0,3.092530052633011e-28,0.0
MultiSWRF*,ReliefF 100NN,7927.5,6.774113448624691e-29,0.0,3.092530052633011e-28,0.0
ReliefF 10NN,SURF*,182.0,7.195343622519798e-29,0.0,3.1479628348524117e-28,0.0
MultiSWRFDB,Mutual Info,167.0,8.074575459336819e-29,0.0,3.3913216929214643e-28,0.0
ReliefF 100NN,SURF*,194.0,1.284108427567576e-28,0.0,5.18582249594598e-28,0.0
Mu-Relief 100N,SURF,225.0,2.6686953368036557e-28,0.0,1.0378259643125329e-27,0.0
Mu-Relief 10N,SURF,226.5,2.8904867100034296e-28,0.0,1.083932516251286e-27,0.0
ReliefF 10NN,SURF,228.5,3.1748259486954685e-28,0.0,1.1495059469414626e-27,0.0
MultiSWRF*,MultiSWRFDB,7872.5,5.529308322747412e-28,0.0,1.8268485591172715e-27,0.0
MultiSWRFDB,MultiSWRFDB*,226.5,5.354271866641114e-28,0.0,1.8268485591172715e-27,0.0
MultiSWRFDB,SWRF*,228.0,5.567538465881209e-28,0.0,1.8268485591172715e-27,0.0
ReliefF 100NN,SURF,247.5,7.158086228361347e-28,0.0,2.2775728908422467e-27,0.0
MultiSWRFDB,SURF*,287.0,3.497650164962557e-27,0.0,1.080156668591378e-26,0.0
MultiSWRFDB,SURF,369.0,4.4127126942061936e-26,0.0,1.3238138082618581e-25,0.0
MultiSURF,MultiSURF*,553.5,1.4140689114654938e-23,0.0,4.1243676584410236e-23,0.0
MultiSURF,MultiSWRF*,617.5,8.797402350424029e-23,0.0,2.496560126471684e-22,0.0
MultiSURF,SWRF*,620.5,9.607677631121948e-23,0.0,2.6547530296521175e-22,0.0
MultiSURF,Mutual Info,706.0,1.052608517128915e-21,0.0,2.8339460076547713e-21,0.0
Mu-Relief 100N,MultiSWRF,750.0,1.2856629467318946e-21,0.0,3.292551448947535e-21,0.0
Mu-Relief 100N,SWRF,750.0,1.2851636542150084e-21,0.0,3.292551448947535e-21,0.0
Mu-Relief 10N,MultiSWRF,751.5,1.3754474138777518e-21,0.0,3.438618534694379e-21,0.0
Mu-Relief 10N,SWRF,754.0,1.4731885586093437e-21,0.0,3.5973208989297925e-21,0.0
MultiSWRF,ReliefF 10NN,7345.0,1.5525843440049133e-21,0.0,3.7050308209208154e-21,0.0
ReliefF 10NN,SWRF,762.0,1.8849679300410354e-21,0.0,4.3982585034290826e-21,0.0
MultiSURF,MultiSWRFDB*,728.5,1.9597240759346277e-21,0.0,4.4732832168073025e-21,0.0
MultiSURF,SURF*,754.5,3.9363144013884904e-21,0.0,8.793893875442371e-21,0.0
MultiSWRF,ReliefF 100NN,7308.0,5.186967022284759e-21,0.0,1.134649036124791e-20,0.0
ReliefF 100NN,SWRF,823.0,1.1925233231537369e-20,0.0,2.555407121043722e-20,0.0
MultiSURF,SURF,988.0,1.8659236864694704e-18,0.0,3.918439741585888e-18,0.0
MultiSWRF,MultiSWRFDB,7010.0,1.7379584956240815e-17,0.0,3.5781498439319323e-17,0.0
SWRF,SWRF*,1161.0,1.3888497230087432e-16,0.0,2.804408094536885e-16,0.0
MultiSWRFDB,SWRF,1206.0,2.84764315665635e-16,0.0,5.641557197149373e-16,0.0
MultiSWRF*,SWRF,6879.0,5.780470785524869e-16,0.0,1.1239804305187247e-15,0.0
MultiSURF*,SWRF,6878.0,5.917720147570274e-16,0.0,1.1297465736270522e-15,0.0
SURF*,SWRF,6802.5,3.383161879539719e-15,0.0,6.343428524136973e-15,0.0
MultiSWRF,SWRF*,1301.5,3.73416824267726e-15,0.0,6.878730973352848e-15,0.0
Mutual Info,SWRF,6727.0,1.8670090824489288e-14,0.0,3.379930235467888e-14,0.0
MultiSURF*,MultiSWRF,6726.0,1.9176936432787056e-14,0.0,3.412844619394307e-14,0.0
MultiSWRF,MultiSWRF*,1399.5,3.371417199515756e-14,0.0,5.899980099152573e-14,0.0
MultiSWRFDB*,SWRF,6698.0,3.553338509851132e-14,0.0,6.116402353022439e-14,0.0
Mu-Relief 100N,MultiSURF,1500.0,1.1224435537721172e-13,0.0,1.8989657297515453e-13,0.0
MultiSWRF,SURF*,1455.5,1.1393794378509272e-13,0.0,1.8989657297515453e-13,0.0
Mu-Relief 10N,MultiSURF,1506.0,1.3073714439246488e-13,0.0,2.1449062751888768e-13,0.0
MultiSURF,ReliefF 10NN,6583.0,1.695309896603061e-13,0.0,2.7385775252818674e-13,0.0
MultiSURF,ReliefF 100NN,6485.5,1.5721344149945857e-12,0.0,2.501122932945932e-12,0.0
MultiSWRF,MultiSWRFDB*,1585.5,1.774642501392927e-12,0.0,2.7811561588993632e-12,0.0
MultiSWRF,Mutual Info,1612.5,3.078511705699983e-12,0.0,4.753584251448503e-12,0.0
SURF,SWRF,6318.0,8.641442851010013e-11,0.0,1.3150021729797845e-10,0.0
MultiSWRF,SURF,1913.5,9.814589425685444e-10,0.0,1.4721884138528166e-09,0.0
MultiSURF,MultiSWRFDB,5917.5,7.083659856364209e-08,0.0,1.0475834998848476e-07,0.0
MultiSURF,MultiSWRF,2380.5,1.72431645518605e-06,0.0,2.5146281638129897e-06,0.0
MultiSURF,SWRF,2626.0,4.5075270482414045e-05,0.0,6.483429315963664e-05,0.0
Mu-Relief 100N,MultiSWRFDB,2955.0,0.0012027501810049526,0.0009,0.0017066049865610813,0.001277027027027027
Mu-Relief 10N,MultiSWRFDB,2969.5,0.0014037647256190079,0.0012,0.001965270615866611,0.0016799999999999999
MultiSWRFDB,ReliefF 10NN,5105.5,0.0018181602375227698,0.0019,0.0025119319071038267,0.002625
MultiSWRFDB,ReliefF 100NN,4902.0,0.01213191607061471,0.0119,0.016543521914474606,0.01622727272727273
SURF,SWRF*,3287.0,0.029127741347681854,0.0295,0.03921042104495634,0.03971153846153846
SURF,SURF*,3433.0,0.07773620358897905,0.0802,0.10332027059294684,0.10659493670886075
Mutual Info,SWRF*,3447.5,0.08496603564770021,0.0833,0.11151792178760653,0.10933125
MultiSURF*,SURF,4648.0,0.08733934711125349,0.0905,0.11321767218125452,0.1173148148148148
MultiSWRFDB*,SWRF*,3510.0,0.12266859094228857,0.1268,0.1570756347431744,0.1623658536585366
MultiSWRF*,SURF,4572.0,0.13565516709732978,0.1414,0.17161195837614007,0.17887951807228916
Mutual Info,SURF*,3592.5,0.19097117418612775,0.1904,0.23871396773265968,0.23800000000000002
MultiSWRF,SWRF,4482.0,0.21662821591307224,0.2147,0.2675995608337951,0.2652176470588235
MultiSWRFDB*,SURF*,3635.0,0.23561548447885772,0.2405,0.2876700682590705,0.29363372093023254
MultiSURF*,Mutual Info,4397.0,0.32143998446772526,0.3294,0.38794480884035804,0.39755172413793105
MultiSWRF*,Mutual Info,4363.5,0.37045034488161765,0.3752,0.44201461605193015,0.4476818181818181
MultiSURF*,MultiSWRFDB*,4341.5,0.40504034606488526,0.4035,0.47538346192787884,0.47226666666666667
MultiSWRF*,SWRF*,3760.0,0.4074715387953247,0.4048,0.47538346192787884,0.47226666666666667
Mu-Relief 100N,ReliefF 100NN,3795.0,0.4444841806222062,0.4435,0.5128663622563917,0.5117307692307692
Mu-Relief 10N,ReliefF 100NN,3810.0,0.4720953373113743,0.4738,0.5358692852978576,0.5338244680851063
MultiSWRF*,MultiSWRFDB*,4297.5,0.4797192966293573,0.4762,0.5358692852978576,0.5338244680851063
MultiSWRFDB*,SURF,4297.5,0.47973059826665354,0.4779,0.5358692852978576,0.5338244680851063
MultiSURF*,SWRF*,3809.5,0.4922645059999081,0.489,0.544081822420951,0.5404736842105263
ReliefF 100NN,ReliefF 10NN,4270.0,0.5101722401235502,0.5065,0.5535414410147961,0.553984375
Mutual Info,SURF,4280.0,0.5113668550327164,0.5156,0.5535414410147961,0.5581237113402061
MultiSWRF*,SURF*,3881.0,0.6297132564941045,0.6283,0.6746927748151119,0.6731785714285714
MultiSURF*,SURF*,3920.0,0.7109801610573316,0.7048,0.754069867788079,0.7475151515151515
SURF*,SWRF*,3944.5,0.7638436627252082,0.7645,0.8020358458614687,0.802725
MultiSWRFDB*,Mutual Info,4103.0,0.8805840863235657,0.8798,0.9154587036037068,0.9146435643564357
MultiSURF*,MultiSWRF*,4088.0,0.9145497083471581,0.9154,0.9414482291808981,0.9423235294117647
Mu-Relief 100N,ReliefF 10NN,4020.0,0.9288147564809499,0.9296,0.9468499944708713,0.9476504854368932
Mu-Relief 100N,Mu-Relief 10N,4035.0,0.9649407815941995,0.9672,0.9649407815941995,0.9672
Mu-Relief 10N,ReliefF 10NN,4034.5,0.9638028477748425,0.9594,0.9649407815941995,0.9672


==> anc/S4_3wayPureEpi_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,SWRF*,378.0,6.680389924046292e-26,0.0,7.014409420248606e-24,0.0
Mu-Relief 100N,MultiSWRF*,416.0,2.0949968745885386e-25,0.0,7.332489061059885e-24,0.0
Mu-Relief 100N,Mutual Info,404.0,1.4759496656320864e-25,0.0,7.332489061059885e-24,0.0
Mu-Relief 100N,MultiSURF*,438.0,4.0080638560622295e-25,0.0,9.588509456265446e-24,0.0
Mu-Relief 100N,MultiSWRFDB*,442.5,4.565956883935926e-25,0.0,9.588509456265446e-24,0.0
Mu-Relief 100N,SURF,458.5,7.471158844129205e-25,0.0,1.307452797722611e-23,0.0
Mu-Relief 100N,SURF*,465.0,9.04307940910493e-25,0.0,1.3564619113657393e-23,0.0
Mu-Relief 10N,MultiSWRF*,710.5,1.1260976718412004e-21,0.0,1.475691460075471e-20,0.0
Mu-Relief 10N,SWRF*,714.5,1.2648783943504036e-21,0.0,1.475691460075471e-20,0.0
Mu-Relief 10N,MultiSWRFDB*,721.0,1.4902239300886088e-21,0.0,1.5647351265930394e-20,0.0
Mu-Relief 10N,MultiSURF*,730.5,1.935481252529926e-21,0.0,1.8475048319603838e-20,0.0
Mu-Relief 100N,MultiSWRF,740.5,2.314461388199485e-21,0.0,2.0251537146745495e-20,0.0
Mu-Relief 100N,SWRF,749.0,2.95264350578445e-21,0.0,2.384827446979748e-20,0.0
Mu-Relief 10N,SURF*,775.5,6.671364214819285e-21,0.0,5.003523161114464e-20,0.0
Mu-Relief 10N,Mutual Info,793.0,1.082763294484336e-20,0.0,7.105634120053455e-20,0.0
Mu-Relief 10N,SURF,791.0,1.0199836259380859e-20,0.0,7.105634120053455e-20,0.0
Mu-Relief 100N,MultiSURF,909.5,2.1379224288244555e-19,0.0,1.3204815001562813e-18,0.0
MultiSWRFDB*,ReliefF 10NN,7008.5,2.528769998887834e-17,0.0,1.4751158326845698e-16,0.0
MultiSURF*,ReliefF 10NN,6982.5,4.7752087435777126e-17,0.0,2.638931147766631e-16,0.0
MultiSWRF*,ReliefF 10NN,6974.5,5.81694870310099e-17,0.0,3.0538980691280197e-16,0.0
ReliefF 10NN,SWRF*,1129.0,6.330388251528274e-17,0.0,3.1651941257641367e-16,0.0
MultiSWRFDB*,ReliefF 100NN,6949.0,1.0789217362512255e-16,0.0,5.149399195744485e-16,0.0
Mu-Relief 10N,MultiSWRF,1179.0,1.9428227921370361e-16,0.0,8.86940839888647e-16,0.0
MultiSURF*,ReliefF 100NN,6919.0,2.2109524500572674e-16,0.0,9.65377705519044e-16,0.0
MultiSWRF*,ReliefF 100NN,6917.5,2.298518346473914e-16,0.0,9.65377705519044e-16,0.0
ReliefF 100NN,SWRF*,1198.0,3.3262262187800264e-16,0.0,1.3334498839434362e-15,0.0
ReliefF 10NN,SURF*,1199.5,3.428871130140264e-16,0.0,1.3334498839434362e-15,0.0
ReliefF 100NN,SURF*,1248.0,1.0733438740488833e-15,0.0,4.0250395276833125e-15,0.0
ReliefF 10NN,SURF,1252.0,1.1761984767408464e-15,0.0,4.258649657165133e-15,0.0
Mu-Relief 10N,SWRF,1258.5,1.2764851695183162e-15,0.0,4.467698093314107e-15,0.0
Mutual Info,ReliefF 10NN,6834.0,1.6320709281664204e-15,0.0,5.527982176047553e-15,0.0
ReliefF 100NN,SURF,1313.5,4.857835322887017e-15,0.0,1.5939772153223025e-14,0.0
Mutual Info,ReliefF 100NN,6713.5,2.5042446199814565e-14,0.0,7.968051063577362e-14,0.0
Mu-Relief 10N,MultiSURF,1488.5,2.150475538191158e-13,0.0,6.641174456178576e-13,0.0
Mu-Relief 100N,MultiSWRFDB,1603.0,2.1233763603955533e-12,0.0,6.37012908118666e-12,0.0
MultiSWRFDB,MultiSWRFDB*,1617.0,3.3895927807007255e-12,0.0,9.886312277043783e-12,0.0
MultiSURF*,MultiSWRFDB,6451.5,6.3943878247896834e-12,0.0,1.814623571899775e-11,0.0
MultiSWRF*,MultiSWRFDB,6402.0,1.710967824156229e-11,0.0,4.727674250958001e-11,0.0
MultiSWRFDB,SWRF*,1739.5,3.843990214697491e-11,0.0,1.0349204424185553e-10,0.0
MultiSWRF,ReliefF 10NN,6341.0,5.4988304397676216e-11,0.0,1.4172188906167454e-10,0.0
MultiSWRFDB,SURF*,1758.5,5.533902334789196e-11,0.0,1.4172188906167454e-10,0.0
MultiSWRFDB,SURF,1865.5,4.1202382941840734e-10,0.0,1.0300595735460182e-09,0.0
ReliefF 10NN,SWRF,1870.0,4.409216563926454e-10,0.0,1.0766691609587854e-09,0.0
MultiSWRF,ReliefF 100NN,6178.5,1.1199282613164705e-09,0.0,2.6725560781415775e-09,0.0
MultiSWRFDB,Mutual Info,1950.0,1.8822680548823725e-09,0.0,4.3919587947255364e-09,0.0
ReliefF 100NN,SWRF,2080.0,1.725919660276584e-08,0.0,3.9395992245443766e-08,0.0
MultiSURF,ReliefF 10NN,5988.5,2.8926301264498297e-08,0.0,6.462258793132598e-08,0.0
Mu-Relief 100N,ReliefF 100NN,2221.0,1.4432258942516295e-07,0.0,3.1570566436754396e-07,0.0
Mu-Relief 10N,MultiSWRFDB,2233.0,1.8818163488417966e-07,0.0,4.0324636046609925e-07,0.0
MultiSURF,MultiSWRFDB*,2307.0,6.171764406498714e-07,0.0,1.29607052536473e-06,0.0
MultiSURF,ReliefF 100NN,5773.5,8.127271710523483e-07,0.0,1.6732618227548348e-06,0.0
MultiSURF,MultiSURF*,2345.0,1.0758413310229671e-06,0.0,2.1723719184117606e-06,0.0
MultiSURF,MultiSWRF*,2390.5,2.0656692268589972e-06,0.0,4.092363562645183e-06,0.0
Mu-Relief 100N,ReliefF 10NN,2401.5,2.1216374114788803e-06,0.0,4.125406077875601e-06,0.0
MultiSURF,SWRF*,2479.0,7.001864295705293e-06,0.0,1.3128495554447424e-05,0.0
MultiSWRFDB*,SWRF,5621.5,6.953138655342749e-06,0.0,1.3128495554447424e-05,0.0
MultiSURF,SURF*,2493.5,8.498744330175424e-06,0.0,1.5655581660849465e-05,0.0
MultiSURF*,SWRF,5554.0,1.6928739618059297e-05,0.0,3.064685620510735e-05,0.0
MultiSWRF*,SWRF,5509.0,3.003182325478825e-05,0.0,5.344646511445367e-05,0.0
MultiSWRF,MultiSWRFDB,5493.5,3.634398612273623e-05,0.0,6.360197571478841e-05,0.0
SURF*,SWRF,5444.5,6.64498916291437e-05,0.0,0.00011438096100098505,0.0
MultiSURF,SURF,2662.5,7.227934080315945e-05,0.0001,0.00012240856103760874,0.00016935483870967742
SWRF,SWRF*,2666.5,7.585222689546035e-05,0.0002,0.0001264203781591006,0.00032812499999999997
MultiSWRF,MultiSWRFDB*,2743.0,0.00018517701317510371,0.0002,0.0003038060372404045,0.00032812499999999997
MultiSURF*,MultiSWRF,5332.0,0.00024555505549877723,0.0004,0.0003966658588826401,0.0006268656716417911
MultiSURF,Mutual Info,2772.5,0.00025831492023788117,0.0003,0.00041095555492390187,0.00048461538461538455
MultiSWRFDB,SWRF,2810.5,0.00039165383141803755,0.0006,0.0006137858552073723,0.000926470588235294
MultiSWRF,MultiSWRF*,2839.5,0.0005355993402764235,0.0004,0.0008150424743336879,0.0006268656716417911
SURF,SWRF,5261.5,0.0005301470691334261,0.0007,0.0008150424743336879,0.0010500000000000002
MultiSWRF,SURF*,2904.0,0.001046791728775083,0.0008,0.0015701875931626247,0.0011830985915492957
MultiSWRF,SWRF*,2908.0,0.0010901658409809788,0.0007,0.0015898251847639275,0.0010500000000000002
Mu-Relief 10N,ReliefF 100NN,2912.0,0.0010860744495368756,0.0014,0.0015898251847639275,0.0020416666666666665
Mutual Info,SWRF,5130.0,0.002009677441694367,0.002,0.0028906319366836784,0.0028767123287671234
MultiSWRFDB,ReliefF 10NN,5080.5,0.0031767089930143048,0.0035,0.0045074924900878645,0.004966216216216216
MultiSURF,MultiSWRFDB,4993.0,0.006990434313393521,0.0076,0.009786608038750928,0.0105
MultiSWRF,SURF,3127.0,0.00830077858545498,0.0061,0.011468180940431222,0.00854
Mu-Relief 10N,ReliefF 10NN,3139.5,0.008948140053363453,0.0091,0.012202009163677436,0.012409090909090911
MultiSWRF,Mutual Info,3264.5,0.02469453098011323,0.022,0.03324263785784473,0.029615384615384613
MultiSWRFDB,ReliefF 100NN,4816.5,0.02825062888874586,0.028,0.03754830421921918,0.03721518987341772
Mu-Relief 100N,Mu-Relief 10N,3400.0,0.06044985206181462,0.0606,0.0793404308311317,0.07953750000000001
MultiSURF,MultiSWRF,3471.5,0.09814036654973289,0.0955,0.12721899367557968,0.1237962962962963
MultiSWRFDB*,Mutual Info,4529.5,0.1705045472602933,0.1741,0.21832899344305848,0.2229329268292683
MultiSURF*,Mutual Info,4493.5,0.20494801831545073,0.204,0.2592715894352088,0.2580722891566265
MultiSWRF*,Mutual Info,4452.0,0.2506338290685316,0.254,0.3096064947317155,0.31438235294117645
MultiSWRFDB*,SURF,4453.5,0.2488509932891999,0.2545,0.3096064947317155,0.31438235294117645
MultiSURF*,SURF,4419.5,0.2910404731662637,0.2948,0.3553401125867173,0.35993023255813955
Mutual Info,SURF*,3716.0,0.3399614243812543,0.3446,0.41029827080496206,0.4158965517241379
MultiSWRF,SWRF,4354.0,0.3851599990897415,0.3975,0.45956590800480523,0.47025842696629216
MultiSWRF*,SURF,4348.5,0.3938413948370645,0.3986,0.46411370785154943,0.47025842696629216
MultiSURF,SWRF,3754.0,0.39781174958704235,0.414,0.46411370785154943,0.48046153846153844
Mutual Info,SWRF*,3758.0,0.404250406953487,0.4164,0.46644277725402344,0.48046153846153844
ReliefF 100NN,ReliefF 10NN,4307.5,0.46133894494368477,0.4636,0.5246959226805059,0.5234193548387097
SURF,SURF*,3794.0,0.4647306743741624,0.4635,0.5246959226805059,0.5234193548387097
MultiSWRFDB*,SWRF*,4274.0,0.5224989017764503,0.5229,0.5774987861739714,0.5834684210526316
SURF,SWRF*,3824.5,0.5197100458841707,0.5279,0.5774987861739714,0.5834684210526316
MultiSWRF*,MultiSWRFDB*,3903.5,0.6761162602126762,0.6839,0.7395021596076147,0.747881443298969
MultiSURF*,SWRF*,4190.5,0.6887274788550144,0.6909,0.7455297451523352,0.747881443298969
MultiSWRFDB*,SURF*,4184.5,0.7014045183205035,0.7044,0.7515048410576823,0.7547142857142858
MultiSURF*,MultiSWRF*,4137.0,0.8045179394604531,0.8067,0.8281802317975253,0.8304264705882353
MultiSURF*,SURF*,4146.0,0.7846571251614679,0.7842,0.8281802317975253,0.8304264705882353
MultiSWRF*,SWRF*,4144.0,0.7890651419774423,0.7939,0.8281802317975253,0.8304264705882353
Mutual Info,SURF,3960.0,0.7978826583232015,0.8029,0.8281802317975253,0.8304264705882353
MultiSURF*,MultiSWRFDB*,3980.5,0.8434849479061963,0.8462,0.8598632964092293,0.8626310679611651
SURF*,SWRF*,4085.5,0.9202310312427306,0.9233,0.9290794065431415,0.9321778846153846
MultiSWRF*,SURF*,4060.5,0.9771730585767505,0.9757,0.9771730585767505,0.9757


==> anc/S5_mainEff1Feature_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
MultiSWRF*,Mutual Info,48720.0,7.497915777609146e-54,0.0,7.872811566489604e-52,0.0
MultiSWRF,MultiSWRF*,9117.5,6.945041932878886e-52,0.0,2.7186222924066174e-50,0.0
MultiSWRF*,SURF,48473.0,7.767492264018906e-52,0.0,2.7186222924066174e-50,0.0
MultiSURF,MultiSWRF*,9175.5,2.055280496877341e-51,0.0,4.316089043442417e-50,0.0
MultiSWRF*,SWRF,48437.5,1.764435877528167e-51,0.0,4.316089043442417e-50,0.0
MultiSWRF*,MultiSWRFDB,48407.5,2.505020247237493e-51,0.0,4.383785432665613e-50,0.0
MultiSWRF*,ReliefF 100NN,48310.5,1.1472849152006398e-50,0.0,1.7209273728009597e-49,0.0
Mu-Relief 100N,MultiSWRF*,9511.0,4.505812148758757e-49,0.0,5.913878445245868e-48,0.0
MultiSWRFDB*,Mutual Info,46800.0,3.9033868685619207e-47,0.0,4.553951346655574e-46,0.0
Mutual Info,SWRF*,10920.0,7.394061007478919e-47,0.0,7.763764057852865e-46,0.0
MultiSWRF,MultiSWRFDB*,11077.0,5.285929502377186e-45,0.0,4.2541026198398434e-44,0.0
MultiSWRF,SWRF*,11140.0,5.359852675736625e-45,0.0,4.2541026198398434e-44,0.0
MultiSWRFDB*,SURF,46518.0,5.590884729866093e-45,0.0,4.2541026198398434e-44,0.0
SURF,SWRF*,11145.0,5.672136826453125e-45,0.0,4.2541026198398434e-44,0.0
Mutual Info,SURF*,11520.0,1.0138518118142339e-44,0.0,7.096962682699637e-44,0.0
MultiSURF,SWRF*,11193.5,1.4861878282762572e-44,0.0,8.669428998278167e-44,0.0
MultiSWRFDB*,SWRF,46469.5,1.45334697209803e-44,0.0,8.669428998278167e-44,0.0
SWRF,SWRF*,11189.5,1.421101894310834e-44,0.0,8.669428998278167e-44,0.0
MultiSWRFDB,SWRF*,11199.5,1.589976576797562e-44,0.0,8.786712661249684e-44,0.0
MultiSURF,MultiSWRFDB*,11147.5,1.75814124707969e-44,0.0,9.230241547168373e-44,0.0
MultiSWRFDB,MultiSWRFDB*,11166.0,2.1601938557365703e-44,0.0,1.0800969278682851e-43,0.0
ReliefF 100NN,SWRF*,11275.5,5.586780734703774e-44,0.0,2.6664180779268013e-43,0.0
MultiSWRFDB*,ReliefF 100NN,46346.5,8.520177971242751e-44,0.0,3.889646465132561e-43,0.0
MultiSWRF,SURF*,11777.5,1.0721276556732286e-42,0.0,4.690558493570375e-42,0.0
SURF,SURF*,11783.0,1.1393151324183156e-42,0.0,4.785123556156926e-42,0.0
Mu-Relief 100N,SWRF*,11457.0,1.327057996695858e-42,0.0,5.359272678964042e-42,0.0
SURF*,SWRF,45766.0,3.0300982925141747e-42,0.0,1.1783715581999568e-41,0.0
MultiSURF,SURF*,11839.0,3.201286433664743e-42,0.0,1.2004824126242785e-41,0.0
MultiSWRFDB,SURF*,11850.0,3.617265105841947e-42,0.0,1.3096994348738084e-41,0.0
Mu-Relief 100N,MultiSWRFDB*,11495.5,3.75704943523335e-42,0.0,1.3149673023316727e-41,0.0
ReliefF 100NN,SURF*,11941.0,1.4662187659529448e-41,0.0,4.966224852421265e-41,0.0
MultiSURF*,Mutual Info,44640.0,4.459920216848506e-40,0.0,1.463411321153416e-39,0.0
Mu-Relief 100N,SURF*,12165.0,5.176811073432319e-40,0.0,1.6471671597284654e-39,0.0
MultiSURF*,MultiSWRF,44365.0,5.367500451522378e-38,0.0,1.6576104335583815e-37,0.0
MultiSURF*,SURF,44360.0,5.66380471450585e-38,0.0,1.6991414143517551e-37,0.0
MultiSURF*,SWRF,44304.0,1.5650911354323747e-37,0.0,4.5648491450110925e-37,0.0
MultiSURF,MultiSURF*,13301.5,1.6594446675332245e-37,0.0,4.709234867324015e-37,0.0
MultiSURF*,MultiSWRFDB,44288.5,1.8470626099869716e-37,0.0,5.103725632858737e-37,0.0
MultiSURF*,ReliefF 100NN,44197.0,7.299573405683607e-37,0.0,1.9652697630686633e-36,0.0
Mu-Relief 100N,MultiSURF*,13634.5,2.560651041473016e-35,0.0,6.721708983866667e-35,0.0
MultiSWRF*,ReliefF 10NN,45201.0,3.7228543164035325e-33,0.0,9.534139102984657e-33,0.0
ReliefF 10NN,SWRF*,13583.0,3.756542449182344e-30,0.0,9.39135612295586e-30,0.0
Mu-Relief 10N,MultiSWRF*,13677.0,3.6011031493472845e-28,0.0,8.793391411196858e-28,0.0
Mu-Relief 10N,SWRF*,14278.5,2.6754213558948444e-27,0.0,6.384528235658151e-27,0.0
MultiSWRFDB*,ReliefF 10NN,43125.0,8.925285878195841e-27,0.0,2.0825667049123632e-26,0.0
ReliefF 10NN,SURF*,14833.0,5.628633380648005e-26,0.0,1.284796749930523e-25,0.0
Mu-Relief 10N,MultiSWRFDB*,15598.0,9.799523019551749e-23,0.0,2.1892551426658163e-22,0.0
Mu-Relief 10N,SURF*,15814.0,2.0651248914574382e-22,0.0,4.517460700063146e-22,0.0
MultiSURF*,ReliefF 10NN,41251.5,8.995880684122e-22,0.0,1.927688718026143e-21,0.0
Mu-Relief 10N,MultiSURF*,17274.0,1.2217890079713213e-18,0.0,2.5657569167397748e-18,0.0
Mu-Relief 10N,Mutual Info,33840.0,1.3131565261472344e-11,0.0,2.7035575538325413e-11,0.0
Mutual Info,ReliefF 10NN,24240.0,1.4598398116551792e-10,0.0,2.947753465842189e-10,0.0
Mu-Relief 10N,MultiSWRF,33421.0,2.613879802577336e-09,0.0,5.122740671811318e-09,0.0
Mu-Relief 10N,SURF,33420.0,2.6345523455029632e-09,0.0,5.122740671811318e-09,0.0
Mu-Relief 10N,SWRF,33319.5,8.054852247926889e-09,0.0,1.5377445200587694e-08,0.0
Mu-Relief 10N,MultiSURF,33316.5,8.239813812017126e-09,0.0,1.5449650897532112e-08,0.0
Mu-Relief 10N,MultiSWRFDB,33312.5,8.493514222016212e-09,0.0,1.5645947251082495e-08,0.0
Mu-Relief 10N,ReliefF 100NN,33199.5,2.6769764339817067e-08,0.0,4.846250440828952e-08,0.0
MultiSWRF,ReliefF 10NN,24687.0,3.339167025285012e-08,0.0,5.933563920374412e-08,0.0
ReliefF 10NN,SURF,32911.0,3.3906079544996637e-08,0.0,5.933563920374412e-08,0.0
ReliefF 10NN,SWRF,32806.0,1.0274002504537707e-07,0.0,1.768475840945015e-07,0.0
MultiSURF,ReliefF 10NN,24796.5,1.046320343177553e-07,0.0,1.771994129574888e-07,0.0
MultiSWRFDB,ReliefF 10NN,24803.5,1.1014996990330955e-07,0.0,1.8358328317218259e-07,0.0
ReliefF 100NN,ReliefF 10NN,24924.0,3.474587500013587e-07,0.0,5.700495117209791e-07,0.0
Mu-Relief 100N,Mu-Relief 10N,24732.5,5.606617686361132e-07,0.0,9.056843954891058e-07,0.0
Mu-Relief 100N,ReliefF 10NN,25267.0,6.524424672368648e-06,0.0001,1.0379766524222849e-05,0.00015671641791044778
MultiSURF*,SWRF*,23368.0,0.0002024297732229093,0.0,0.0003172406893791862,0.0
MultiSWRFDB*,SWRF*,23908.5,0.0009161406711861038,0.001,0.001414628977566778,0.0015441176470588234
SURF*,SWRF*,24296.0,0.002208141711039222,0.0028,0.003360215647233599,0.004260869565217392
Mu-Relief 100N,Mutual Info,29880.0,0.002496026927208744,0.0031,0.003744040390813116,0.0046500000000000005
Mutual Info,ReliefF 100NN,28080.0,0.013870133925960914,0.0314,0.020512169890505576,0.04579166666666666
MultiSWRF*,SWRF*,25233.0,0.016364574937498055,0.0159,0.023865005117184663,0.023514084507042253
MultiSWRFDB,Mutual Info,29400.0,0.024861069843735865,0.058,0.03480549778123021,0.08342465753424658
MultiSURF,Mutual Info,29400.0,0.02486068960294419,0.0602,0.03480549778123021,0.08541891891891891
Mutual Info,SWRF,28200.0,0.02486068960294419,0.0621,0.03480549778123021,0.08694
MultiSWRF,Mutual Info,29280.0,0.045050461243193986,0.1212,0.061432447149809985,0.1652727272727273
Mutual Info,SURF,28320.0,0.045050461243193986,0.1249,0.061432447149809985,0.16813461538461538
MultiSURF*,MultiSWRF*,26466.0,0.11414411048195905,0.1128,0.15365553334109872,0.1558421052631579
Mu-Relief 100N,MultiSWRF,29401.0,0.15987956604485865,0.1672,0.20984193043387697,0.21945
Mu-Relief 100N,SURF,29401.0,0.15987956604485865,0.1672,0.20984193043387697,0.21945
MultiSWRF*,MultiSWRFDB*,30798.0,0.17947621144919867,0.1746,0.23265434817488717,0.22633333333333333
Mu-Relief 100N,SWRF,29283.0,0.2759906075079278,0.2565,0.349365938775079,0.3284451219512195
Mu-Relief 100N,MultiSURF,29282.0,0.276986601878465,0.273,0.349365938775079,0.34536144578313255
Mu-Relief 100N,MultiSWRFDB,29279.5,0.2794927510200632,0.3043,0.349365938775079,0.380375
MultiSURF*,SURF*,27527.0,0.3833374488089214,0.3763,0.4735344955874911,0.46484117647058826
Mu-Relief 100N,ReliefF 100NN,29159.5,0.4331130024109302,0.4578,0.5288007587575311,0.5589418604651163
Mu-Relief 10N,ReliefF 10NN,29511.5,0.470937843320108,0.4716,0.5683732591794407,0.5691724137931035
MultiSWRF,ReliefF 100NN,28558.5,0.5214566322133279,0.5031,0.6162213194817563,0.6002897727272727
ReliefF 100NN,SURF,29041.0,0.5223209279416792,0.5334,0.6162213194817563,0.6292921348314606
MultiSWRF*,SURF*,29697.5,0.5457834242090709,0.5402,0.6367473282439161,0.6302333333333334
MultiSWRFDB*,SURF*,28039.5,0.6061544977765626,0.6002,0.6994090358960338,0.6925384615384614
MultiSURF*,MultiSWRFDB*,28144.5,0.6547397268975634,0.6528,0.747257297002654,0.7450434782608696
ReliefF 100NN,SWRF,28923.0,0.7557749363664418,0.6761,0.7907296316401835,0.7633387096774195
MultiSURF,ReliefF 100NN,28677.5,0.7567403261660142,0.7047,0.7907296316401835,0.7871648936170212
MultiSWRF,MultiSWRFDB,28679.0,0.7357136405628475,0.7472,0.7907296316401835,0.81725
MultiSWRFDB,SURF,28920.5,0.736769621325359,0.7467,0.7907296316401835,0.81725
MultiSWRFDB,ReliefF 100NN,28679.5,0.7606065980538909,0.7627,0.7907296316401835,0.8256030927835052
MultiSURF,MultiSWRF,28919.5,0.7388815861888902,0.7974,0.7907296316401835,0.8543571428571428
MultiSURF,SURF,28919.0,0.7399390557756552,0.8373,0.7907296316401835,0.8880454545454546
MultiSWRF,SWRF,28681.0,0.739938809427217,0.876,0.7907296316401835,0.9106930693069307
SURF,SWRF,28681.5,0.740996770684349,0.876,0.7907296316401835,0.9106930693069307
MultiSWRFDB,SWRF,28802.5,0.9957549963958834,0.9385,1.0,0.9661029411764706
MultiSURF,MultiSWRFDB,28798.5,0.9978774906879765,0.9805,1.0,0.9995388349514563
MultiSURF,SWRF,28800.5,1.0,1.0,1.0,1.0
MultiSWRF,SURF,28799.5,1.0,1.0,1.0,1.0


==> anc/S6_additiveEff2Feature_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSWRF*,600.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
Mu-Relief 10N,MultiSWRF*,600.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSURF,MultiSWRF*,600.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF,MultiSWRF*,600.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,MultiSWRFDB,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,Mutual Info,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,ReliefF 100NN,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,ReliefF 10NN,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,SURF,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
MultiSWRF*,SWRF,13800.0,5.0867499036259514e-36,0.0,5.34108739880725e-35,0.0
Mu-Relief 100N,MultiSWRFDB*,1110.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
Mu-Relief 10N,MultiSWRFDB*,1110.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSURF,MultiSWRFDB*,1110.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRF,MultiSWRFDB*,1110.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB,MultiSWRFDB*,1110.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB*,Mutual Info,13290.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB*,ReliefF 100NN,13290.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB*,ReliefF 10NN,13290.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB*,SURF,13290.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
MultiSWRFDB*,SWRF,13290.0,4.004366410752021e-31,0.0,2.102292365644811e-30,0.0
Mu-Relief 100N,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
Mu-Relief 10N,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
MultiSURF,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
MultiSWRF,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
MultiSWRFDB,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
Mutual Info,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
ReliefF 100NN,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
ReliefF 10NN,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
SURF,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
SWRF,SWRF*,3090.0,1.1850488277073452e-15,0.0,4.147670896975708e-15,0.0
MultiSURF*,MultiSWRF*,3641.0,2.4629728634946024e-11,0.0,8.342327440868815e-11,0.0
MultiSWRF*,SURF*,10483.0,7.731711863448366e-10,0.0,2.536967955193995e-09,0.0
MultiSURF*,MultiSWRFDB*,4092.5,5.1848056970800225e-09,0.0,1.6497109036163708e-08,0.0
MultiSWRFDB*,SURF*,10035.5,1.0226748630875006e-07,0.0,3.1582606065937517e-07,0.0
MultiSURF*,SWRF*,4542.0,4.1513481650632674e-07,0.0,1.2454044495189804e-06,0.0
SURF*,SWRF*,4704.5,2.1425392838976268e-06,0.0,6.249072911368078e-06,0.0
Mu-Relief 100N,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
Mu-Relief 10N,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
MultiSURF,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
MultiSWRF,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
MultiSWRFDB,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
Mutual Info,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
ReliefF 100NN,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
ReliefF 10NN,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
SURF,SURF*,5160.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
SURF*,SWRF,9240.0,4.403909043565424e-05,0.0,0.00010052401077703686,0.0
Mu-Relief 100N,MultiSURF*,5490.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
Mu-Relief 10N,MultiSURF*,5490.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF,MultiSURF*,5490.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,MultiSWRF,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,MultiSWRFDB,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,Mutual Info,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,ReliefF 100NN,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,ReliefF 10NN,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,SURF,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSURF*,SWRF,8910.0,0.0005577526866102101,0.0003,0.001045786287394144,0.0005625
MultiSWRF*,MultiSWRFDB*,8146.0,0.07750866567998119,0.0844,0.14277912098943904,0.15547368421052632
MultiSWRFDB*,SWRF*,6536.5,0.21556214741737967,0.2242,0.39024181860042867,0.4058793103448276
MultiSWRF*,SWRF*,6863.0,0.5299788481660508,0.5291,0.9431826958887345,0.9416186440677966
Mu-Relief 100N,Mu-Relief 10N,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF*,SURF*,6960.0,0.641563659766483,0.6415,1.0,1.0
MultiSWRF,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,7200.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,7200.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,7200.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,7200.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,7200.0,1.0,1.0,1.0,1.0
SURF,SWRF,7200.0,1.0,1.0,1.0,1.0


==> anc/S7_additiveEff4Feature_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSWRF*,165.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
Mu-Relief 10N,MultiSWRF*,165.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSURF,MultiSWRF*,165.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF,MultiSWRF*,165.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,MultiSWRFDB,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,Mutual Info,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,ReliefF 100NN,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,ReliefF 10NN,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,SURF,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
MultiSWRF*,SWRF,14235.0,1.7752346090920086e-39,0.0,1.863996339546609e-38,0.0
Mu-Relief 100N,MultiSWRFDB*,495.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
Mu-Relief 10N,MultiSWRFDB*,495.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSURF,MultiSWRFDB*,495.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRF,MultiSWRFDB*,495.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB,MultiSWRFDB*,495.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB*,Mutual Info,13905.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB*,ReliefF 100NN,13905.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB*,ReliefF 10NN,13905.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB*,SURF,13905.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
MultiSWRFDB*,SWRF,13905.0,4.1574399118642134e-36,0.0,2.182655953728712e-35,0.0
Mu-Relief 100N,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
Mu-Relief 10N,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
MultiSURF,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
MultiSWRF,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
MultiSWRFDB,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
Mutual Info,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
ReliefF 100NN,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
ReliefF 10NN,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
SURF,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
SWRF,SWRF*,1755.0,1.8138441170261158e-24,0.0,6.348454409591406e-24,0.0
MultiSURF*,MultiSWRF*,3796.0,2.213292784685017e-10,0.0,7.496636851352477e-10,0.0
MultiSWRF*,SURF*,10522.0,5.933769870741217e-10,0.0,1.9470182388369615e-09,0.0
MultiSURF*,SWRF*,3953.0,1.3365252759706723e-09,0.0,4.252580423543049e-09,0.0
MultiSURF*,MultiSWRFDB*,4038.5,3.7246466573024383e-09,0.0,1.1502585265198706e-08,0.0
SURF*,SWRF*,4115.5,8.594854793792767e-09,0.0,2.5784564381378304e-08,0.0
MultiSWRFDB*,SURF*,10222.5,1.7417383307396263e-08,0.0,5.08007013132391e-08,0.0
Mu-Relief 100N,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
Mu-Relief 10N,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
MultiSURF,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
MultiSWRF,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
MultiSWRFDB,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
Mutual Info,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
ReliefF 100NN,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
ReliefF 10NN,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
SURF,SURF*,5655.0,0.0034225954675429064,0.0033,0.007812446175913156,0.0075326086956521736
SURF*,SWRF,8745.0,0.0034225954675429064,0.0027,0.007812446175913156,0.0075326086956521736
Mu-Relief 100N,MultiSURF*,6045.0,0.028344851122967606,0.0292,0.05314659585556426,0.05475
Mu-Relief 10N,MultiSURF*,6045.0,0.028344851122967606,0.0292,0.05314659585556426,0.05475
MultiSURF,MultiSURF*,6045.0,0.028344851122967606,0.0292,0.05314659585556426,0.05475
MultiSURF*,MultiSWRF,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,MultiSWRFDB,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,Mutual Info,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,ReliefF 100NN,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,ReliefF 10NN,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,SURF,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSURF*,SWRF,8355.0,0.028344851122967606,0.0278,0.05314659585556426,0.05475
MultiSWRF*,MultiSWRFDB*,8265.5,0.04669401233403589,0.0452,0.08601528587848717,0.08326315789473684
MultiSWRFDB*,SWRF*,6472.0,0.17523560537787353,0.1759,0.317236871804771,0.3184396551724138
Mu-Relief 100N,Mu-Relief 10N,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,Mutual Info,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 100N,SWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,Mutual Info,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SURF,7200.0,1.0,1.0,1.0,1.0
Mu-Relief 10N,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
MultiSURF,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSURF,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSURF,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSURF,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSURF*,SURF*,6985.5,0.6866706963004061,0.6892,1.0,1.0
MultiSWRF,MultiSWRFDB,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSWRF,SWRF,7200.0,1.0,1.0,1.0,1.0
MultiSWRF*,SWRF*,7064.0,0.8006994119364264,0.8034,1.0,1.0
MultiSWRFDB,Mutual Info,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SURF,7200.0,1.0,1.0,1.0,1.0
MultiSWRFDB,SWRF,7200.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 100NN,7200.0,1.0,1.0,1.0,1.0
Mutual Info,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
Mutual Info,SURF,7200.0,1.0,1.0,1.0,1.0
Mutual Info,SWRF,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,ReliefF 10NN,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SURF,7200.0,1.0,1.0,1.0,1.0
ReliefF 100NN,SWRF,7200.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SURF,7200.0,1.0,1.0,1.0,1.0
ReliefF 10NN,SWRF,7200.0,1.0,1.0,1.0,1.0
SURF,SWRF,7200.0,1.0,1.0,1.0,1.0


==> anc/S8_2wayEpi_10kFeat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSURF*,3600.0,1.5266980382763382e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 100N,MultiSWRF*,3600.0,1.5899323995068132e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 100N,MultiSWRFDB*,3600.0,1.3720059805239098e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 100N,SWRF*,3600.0,1.5907062133629786e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 10N,MultiSURF*,3599.0,1.6066323569049864e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 10N,MultiSWRF*,3598.0,1.760575170320381e-21,0.0,1.8486039288364003e-20,0.0
Mu-Relief 10N,MultiSWRFDB*,3597.0,1.5994212491809604e-21,0.0,1.8486039288364003e-20,0.0
MultiSURF*,Mutual Info,0.0,1.5266980382763382e-21,0.0,1.8486039288364003e-20,0.0
MultiSWRF*,Mutual Info,0.0,1.5899323995068132e-21,0.0,1.8486039288364003e-20,0.0
MultiSWRFDB*,Mutual Info,2.0,1.5197517999182527e-21,0.0,1.8486039288364003e-20,0.0
Mutual Info,SWRF*,3596.0,1.950260701078066e-21,0.0,1.8616124873926993e-20,0.0
Mu-Relief 10N,SWRF*,3594.0,2.1590947875005343e-21,0.0,1.8892079390629677e-20,0.0
Mu-Relief 100N,SURF*,3594.0,3.377797494586708e-21,0.0,2.533348120940031e-20,0.0
Mutual Info,SURF*,3595.0,3.2119192971283482e-21,0.0,2.533348120940031e-20,0.0
Mu-Relief 100N,MultiSURF,3591.0,5.541318908740452e-21,0.0,2.9091924270887375e-20,0.0
Mu-Relief 100N,MultiSWRF,3594.0,4.790688977163514e-21,0.0,2.9091924270887375e-20,0.0
Mu-Relief 10N,SURF*,3589.0,4.343097363997109e-21,0.0,2.9091924270887375e-20,0.0
MultiSURF,Mutual Info,8.0,5.2716327280166386e-21,0.0,2.9091924270887375e-20,0.0
MultiSWRF,Mutual Info,5.0,4.557183047148045e-21,0.0,2.9091924270887375e-20,0.0
Mutual Info,ReliefF 100NN,3592.0,5.269996093592399e-21,0.0,2.9091924270887375e-20,0.0
Mu-Relief 100N,ReliefF 100NN,3586.0,7.106268351100003e-21,0.0,3.4306472772492265e-20,0.0
Mu-Relief 100N,SURF,3585.0,7.5147511787364e-21,0.0,3.4306472772492265e-20,0.0
Mu-Relief 10N,MultiSURF,3585.0,7.47089328117889e-21,0.0,3.4306472772492265e-20,0.0
Mu-Relief 10N,ReliefF 100NN,3582.0,8.668801242468683e-21,0.0,3.510011652703797e-20,0.0
MultiSWRFDB,Mutual Info,18.0,8.691457425742735e-21,0.0,3.510011652703797e-20,0.0
Mutual Info,SURF,3583.0,8.299795581837288e-21,0.0,3.510011652703797e-20,0.0
Mu-Relief 100N,MultiSWRFDB,3579.0,1.0085620441761713e-20,0.0,3.5299671546166e-20,0.0
Mu-Relief 10N,MultiSWRF,3581.0,9.150404811804976e-21,0.0,3.5299671546166e-20,0.0
Mu-Relief 10N,MultiSWRFDB,3579.0,1.0085620441761713e-20,0.0,3.5299671546166e-20,0.0
Mu-Relief 10N,SWRF,3579.5,9.837283581333156e-21,0.0,3.5299671546166e-20,0.0
Mutual Info,SWRF,3576.0,1.170054535689376e-20,0.0,3.963087943464016e-20,0.0
Mu-Relief 100N,SWRF,3575.0,1.2293727816172993e-20,0.0,4.0338794396817626e-20,0.0
Mu-Relief 10N,SURF,3561.5,2.3983075466192672e-20,0.0,7.630978557424941e-20,0.0
MultiSURF*,SURF,57.5,2.7430006266569636e-20,0.0,8.471031347028858e-20,0.0
MultiSWRFDB*,SURF,61.0,2.9515291171986076e-20,0.0,8.854587351595823e-20,0.0
MultiSWRF,MultiSWRFDB*,3537.5,3.1715168187279695e-20,0.0,9.250257387956578e-20,0.0
SURF,SWRF*,3531.0,5.020960596332517e-20,0.0,1.424867196256525e-19,0.0
MultiSWRFDB*,SWRF,73.0,5.3066780493125544e-20,0.0,1.466318934678469e-19,0.0
MultiSURF*,MultiSWRF,71.5,5.455096157229342e-20,0.0,1.4686797346386692e-19,0.0
MultiSWRFDB*,ReliefF 10NN,77.5,6.055873833771455e-20,0.0,1.589666881365007e-19,0.0
MultiSURF,MultiSWRFDB*,3523.0,6.448214049446362e-20,0.0,1.6513718907118734e-19,0.0
MultiSWRF,SWRF*,3524.5,6.8886729672173e-20,0.0,1.722168241804325e-19,0.0
MultiSURF*,ReliefF 10NN,81.5,8.188820219093895e-20,0.0,1.9995956348950212e-19,0.0
MultiSWRF*,ReliefF 10NN,93.0,1.4974875604879542e-19,0.0,3.5735498602553455e-19,0.0
MultiSWRF*,SURF,92.5,1.5790523815923732e-19,0.0,3.684455557048871e-19,0.0
ReliefF 10NN,SWRF*,3504.5,1.6911749580429621e-19,0.0,3.860290665098066e-19,0.0
MultiSURF*,SWRF,103.5,2.5800688621249615e-19,0.0,5.763983628151509e-19,0.0
MultiSURF,MultiSURF*,3493.5,2.9731939005648165e-19,0.0,6.503861657485536e-19,0.0
SWRF,SWRF*,3492.0,3.3152628097851943e-19,0.0,7.104134592396845e-19,0.0
MultiSURF,SWRF*,3482.0,5.331372821895243e-19,0.0,1.1195882925980012e-18,0.0
MultiSWRF,MultiSWRF*,3463.0,1.3219156890760141e-18,0.0,2.7215911245682644e-18,0.0
MultiSWRFDB,MultiSWRFDB*,3453.0,1.6919827636923834e-18,0.0,3.416503657455774e-18,0.0
MultiSWRF*,SWRF,174.0,7.418946774544291e-18,0.0,1.4697913421266993e-17,0.0
MultiSURF,MultiSWRF*,3421.5,9.10140879251967e-18,0.0,1.7697183763232693e-17,0.0
MultiSWRFDB*,ReliefF 100NN,185.5,9.305485000346043e-18,0.0,1.7765016818842444e-17,0.0
MultiSURF*,MultiSWRFDB,199.5,2.1237366798613696e-17,0.0,3.9820062747400684e-17,0.0
MultiSWRFDB,SWRF*,3392.5,3.1677237503365135e-17,0.0,5.835280592725156e-17,0.0
ReliefF 10NN,SURF*,3396.0,4.050116917356539e-17,0.0,7.332108212455802e-17,0.0
ReliefF 100NN,SWRF*,3349.5,2.0204263707443833e-16,0.0,3.5956740496298346e-16,0.0
MultiSURF*,ReliefF 100NN,262.0,3.229267516423294e-16,0.0,5.651218153740765e-16,0.0
SURF,SURF*,3348.5,3.4391933237570993e-16,0.0,5.91992293433599e-16,0.0
MultiSWRF*,MultiSWRFDB,267.5,4.584191654412011e-16,0.0,7.763550382471955e-16,0.0
MultiSWRF*,ReliefF 100NN,316.5,3.5372773176640944e-15,0.0,5.895462196106824e-15,0.0
Mu-Relief 100N,ReliefF 10NN,3283.0,7.18772790673768e-15,0.0,1.1792366096991503e-14,0.0
Mutual Info,ReliefF 10NN,3274.0,1.0430413522093044e-14,0.0,1.6849129535688763e-14,0.0
MultiSWRF,SURF*,3264.5,1.21458382711337e-14,0.0,1.932292452225816e-14,0.0
Mu-Relief 10N,ReliefF 10NN,3208.0,1.4963225451262204e-13,0.0,2.344983093108256e-13,0.0
SURF*,SWRF,403.5,1.8870793510089618e-13,0.0,2.9138725272932495e-13,0.0
MultiSURF,SURF*,3173.5,4.626609944543156e-13,0.0,7.04049339387002e-13,0.0
ReliefF 100NN,ReliefF 10NN,511.0,1.3444143327756272e-11,0.0,2.0166214991634408e-11,0.0
MultiSWRFDB,SURF*,3060.5,3.046437451459806e-11,0.0,4.5052948225814037e-11,0.0
MultiSWRFDB,ReliefF 10NN,537.0,3.4288689768138623e-11,0.0,5.0004339245202156e-11,0.0
ReliefF 100NN,SURF*,3005.5,2.0476610667354285e-10,0.0,2.945265917907123e-10,0.0
MultiSURF,ReliefF 10NN,600.0,3.0479155539178555e-10,0.0,4.324745042721281e-10,0.0
ReliefF 10NN,SWRF,2961.0,1.1190924880894124e-09,0.0,1.5667294833251773e-09,0.0
ReliefF 100NN,SURF,691.5,6.0197257475468575e-09,0.0,8.316726361742369e-09,0.0
MultiSWRF,ReliefF 10NN,740.0,2.6789139643051033e-08,0.0,3.653064496779687e-08,0.0
MultiSWRFDB,SURF,743.0,2.9259172215838298e-08,0.0,3.9387347213628474e-08,0.0
MultiSURF,SURF,907.0,2.7999898413875758e-06,0.0,3.7215054853885503e-06,0.0
ReliefF 10NN,SURF,2671.0,4.899372196394707e-06,0.0,6.430426007768053e-06,0.0
MultiSWRF,ReliefF 100NN,2652.0,7.819977076727226e-06,0.0,1.013700732168344e-05,0.0
SURF,SWRF,2588.5,3.530046200659499e-05,0.0,4.520181110600578e-05,0.0
MultiSWRF,MultiSWRFDB,2511.0,0.00019168675435065913,0.0001,0.0002424952916484242,0.00012650602409638556
ReliefF 100NN,SWRF,1240.5,0.0033381823395445885,0.004,0.004172727924430735,0.005
MultiSWRF,SURF,1289.5,0.0074274104460696445,0.0063,0.009175036433380149,0.00778235294117647
MultiSURF,ReliefF 100NN,2302.0,0.008468751957588103,0.0083,0.010339755297055242,0.010133720930232558
MultiSWRFDB*,SURF*,1355.5,0.013747373664899957,0.012,0.016591657871430982,0.014482758620689654
MultiSURF,MultiSWRF,1343.5,0.01666580777948337,0.0153,0.01988533882779266,0.018255681818181817
MultiSWRFDB,SWRF,1408.0,0.039849797934840656,0.0391,0.0470138065523401,0.046129213483146074
MultiSURF*,SURF*,1430.5,0.04136982736005824,0.0397,0.04826479858673462,0.046316666666666666
MultiSWRF*,SURF*,1441.0,0.047804487093679494,0.049,0.055159023569630185,0.05592391304347826
SURF*,SWRF*,2156.5,0.04939512382027439,0.047,0.05637486957748707,0.05423076923076923
MultiSWRF,SWRF,2148.5,0.06771423412467106,0.0695,0.07645155465688669,0.07846774193548388
MultiSURF,MultiSWRFDB,2130.0,0.08365009339023428,0.0824,0.09343893410611276,0.09204255319148937
MultiSWRFDB,ReliefF 100NN,2006.0,0.2805910686206775,0.2774,0.31012697058074884,0.3066
MultiSWRFDB*,SWRF*,1717.5,0.6401063965529484,0.6338,0.7001163712297873,0.6932187500000001
MultiSWRF*,MultiSWRFDB*,1880.5,0.6482746358554821,0.6474,0.7017405852043878,0.7007938144329896
MultiSURF,SWRF,1718.5,0.6706352205406907,0.669,0.7185377362935972,0.7167857142857144
MultiSURF*,MultiSWRFDB*,1871.0,0.6870427480531922,0.6873,0.7286817024806584,0.7289545454545455
Mu-Relief 10N,Mutual Info,1842.5,0.825525994086195,0.8219,0.8668022937905048,0.862995
Mu-Relief 100N,Mu-Relief 10N,1761.0,0.8398599725400033,0.8396,0.8731217536306966,0.8728514851485148
Mu-Relief 100N,Mutual Info,1776.5,0.9039136866646167,0.9056,0.9304993833312231,0.932235294117647
MultiSURF*,MultiSWRF*,1783.0,0.9254285379300029,0.9267,0.943398024103401,0.9446941747572816
MultiSURF*,SWRF*,1789.5,0.9547642628639418,0.9547,0.9639446884684028,0.9638798076923076
MultiSWRF*,SWRF*,1799.5,1.0,0.9989,1.0,0.9989


==> anc/S9_2wayEpi_100kFeat_sigtests.csv <==
RBA1,RBA2,mannwhitney_statistic,mannwhitney_pvalue,permutation_pvalue,mannwhitney_p_adj,permutation_p_adj
Mu-Relief 100N,MultiSWRF*,3080.0,1.8725108182536598e-11,0.0,6.55378786388781e-10,0.0
Mu-Relief 100N,MultiSWRFDB*,3085.0,1.5634130580199534e-11,0.0,6.55378786388781e-10,0.0
Mu-Relief 100N,SWRF*,3087.0,1.4544553075203376e-11,0.0,6.55378786388781e-10,0.0
Mu-Relief 100N,MultiSURF*,3058.0,4.1070512342332e-11,0.0,1.0781009489862148e-09,0.0
Mu-Relief 100N,SURF*,3009.0,2.2536269322960216e-10,0.0,4.518593747229828e-09,0.0
MultiSWRFDB*,Mutual Info,595.0,2.5820535698456156e-10,0.0,4.518593747229828e-09,0.0
Mutual Info,SWRF*,2992.0,4.007042169913187e-10,0.0,6.010563254869781e-09,0.0
MultiSWRF*,Mutual Info,614.0,4.900399644426347e-10,0.0,6.43177453330958e-09,0.0
MultiSURF*,Mutual Info,637.0,1.0504962151777934e-09,0.0,1.2255789177074256e-08,0.0
Mu-Relief 10N,SWRF*,2942.0,2.0814307838274798e-09,0.0,2.185502323018854e-08,0.0
Mu-Relief 10N,MultiSWRFDB*,2932.0,2.8703686204256216e-09,0.0,2.739897319497184e-08,0.0
Mu-Relief 10N,MultiSWRF*,2922.0,3.948215121772336e-09,0.0,3.454688231550794e-08,0.0
Mu-Relief 100N,MultiSWRF,2902.5,7.294059815111834e-09,0.0,5.891356004513404e-08,0.0
Mu-Relief 100N,SURF,2897.0,8.657388624428917e-09,0.0,6.060172037100242e-08,0.0
Mu-Relief 10N,MultiSURF*,2897.0,8.657388624428917e-09,0.0,6.060172037100242e-08,0.0
Mu-Relief 100N,MultiSURF,2885.0,1.2545045670023824e-08,0.0,8.232686220953133e-08,0.0
Mu-Relief 100N,SWRF,2879.0,1.5079459549382337e-08,0.0,9.313783839324384e-08,0.0
Mutual Info,SURF*,2865.0,2.307917782065559e-08,0.0,1.346285372871576e-07,0.0
Mu-Relief 100N,MultiSWRFDB,2856.0,3.025782942507562e-08,0.0,1.6721432050699684e-07,0.0
Mu-Relief 100N,ReliefF 100NN,2853.0,3.310046825398817e-08,0.0,1.737774583334379e-07,0.0
Mu-Relief 10N,SURF*,2799.0,1.5991152013507755e-07,0.0,7.995576006753877e-07,0.0
MultiSWRF,Mutual Info,877.0,1.286233570775794e-06,0.0,6.138842042339017e-06,0.0
Mutual Info,SURF,2712.0,1.7172586114768346e-06,0.0,7.839658878481201e-06,0.0
Mutual Info,SWRF,2703.0,2.17015897070963e-06,0.0,9.49444549685463e-06,0.0
MultiSURF,Mutual Info,908.0,2.880504905072999e-06,0.0,1.2098120601306597e-05,0.0
MultiSWRFDB,Mutual Info,929.0,4.901968777376153e-06,0.0,1.9063211912018376e-05,0.0
Mutual Info,ReliefF 100NN,2671.0,4.901968777376153e-06,0.0,1.9063211912018376e-05,0.0
Mu-Relief 10N,MultiSWRF,2666.0,5.553908208026979e-06,0.0,2.0827155780101173e-05,0.0
Mu-Relief 10N,SURF,2649.0,8.44935063458701e-06,0.0,3.059247643557365e-05,0.0
Mu-Relief 10N,SWRF,2645.0,9.315730130345484e-06,0.0,3.2605055456209195e-05,0.0
Mu-Relief 10N,MultiSURF,2638.0,1.1039855101889882e-05,0.0,3.739305760317541e-05,0.0
Mu-Relief 100N,ReliefF 10NN,2628.0,1.4039110395488712e-05,0.0,4.6065830985197334e-05,0.0
MultiSWRFDB*,ReliefF 10NN,993.0,2.305590682262433e-05,0.0,7.335970352653197e-05,0.0
MultiSWRF*,ReliefF 10NN,1001.0,2.7768103257643507e-05,0.0,8.575443653095789e-05,0.0
Mu-Relief 10N,ReliefF 100NN,2597.0,2.9081660699030637e-05,0.0,8.724498209709192e-05,0.0
Mu-Relief 10N,MultiSWRFDB,2592.0,3.262882595856094e-05,0.0,9.516740904580274e-05,0.0
ReliefF 10NN,SWRF*,2589.0,3.495051167727403e-05,0.0,9.918388448956144e-05,0.0
MultiSURF*,ReliefF 10NN,1051.0,8.543963602297435e-05,0.0001,0.00023608320480032389,0.00027631578947368425
Mutual Info,ReliefF 10NN,2370.0,0.0027980072078339076,0.0023,0.007533096328783597,0.006192307692307692
MultiSWRFDB*,ReliefF 100NN,1254.5,0.004229494291740654,0.0026,0.01101245234175667,0.006825
ReliefF 100NN,SWRF*,2344.5,0.004300100438209747,0.0036,0.01101245234175667,0.00921951219512195
ReliefF 10NN,SURF*,2333.5,0.005149508947667682,0.0047,0.012873772369169204,0.01175
MultiSWRF*,ReliefF 100NN,1276.0,0.006002177277488132,0.0049,0.014554091787980531,0.011931818181818182
MultiSWRFDB*,SURF,1277.0,0.006098857511153747,0.005,0.014554091787980531,0.011931818181818182
Mu-Relief 10N,ReliefF 10NN,2320.0,0.00639774016384137,0.0069,0.014928060382296531,0.0161
MultiSWRFDB*,SWRF,1304.0,0.009303240352005103,0.0082,0.02123565732522904,0.018717391304347828
MultiSWRF*,SURF,1308.0,0.0098884468114639,0.0089,0.02209121096178105,0.019882978723404256
MultiSWRFDB,MultiSWRFDB*,2283.0,0.011326121387081108,0.0098,0.02378485491287033,0.02142857142857143
MultiSWRFDB,SWRF*,2284.5,0.011074298002353874,0.01,0.02378485491287033,0.02142857142857143
SURF,SWRF*,2284.0,0.011157821379223278,0.0116,0.02378485491287033,0.02436
SWRF,SWRF*,2267.0,0.014345641002211045,0.0137,0.029535143239846268,0.027141509433962267
MultiSWRF*,MultiSWRFDB,1335.0,0.014769071126481062,0.0129,0.029822162851548296,0.026558823529411767
MultiSWRF,MultiSWRFDB*,2261.0,0.015648915282742405,0.0136,0.029875546333787723,0.027141509433962267
MultiSWRF*,SWRF,1338.0,0.015424870305341783,0.0145,0.029875546333787723,0.02819444444444445
MultiSURF*,ReliefF 100NN,1339.0,0.015649095698650712,0.0149,0.029875546333787723,0.028445454545454545
MultiSURF,SWRF*,2257.0,0.016574926749853242,0.0168,0.031077987655974828,0.030947368421052633
MultiSURF,MultiSWRFDB*,2252.5,0.017673282180687543,0.0153,0.03255604612231916,0.028687499999999998
MultiSURF*,SURF,1349.0,0.01805385297518741,0.0171,0.03268369935163237,0.030956896551724136
MultiSWRF,SWRF*,2249.0,0.01857188628534797,0.0184,0.03305166203324639,0.032745762711864405
MultiSWRF,MultiSWRF*,2240.0,0.02106726861792744,0.0198,0.03686772008137302,0.03465000000000001
MultiSURF,MultiSWRF*,2236.0,0.022267003407248444,0.0202,0.03832844848788666,0.03477049180327869
MultiSURF*,SWRF,1378.0,0.02694585619564296,0.027,0.04563411129907276,0.0457258064516129
MultiSURF*,MultiSWRFDB,1389.0,0.031195793891774144,0.0296,0.051992989819623574,0.04933333333333334
Mu-Relief 100N,Mu-Relief 10N,2198.0,0.03694838547763339,0.0351,0.06061844492424228,0.057585937499999997
MultiSWRF,ReliefF 10NN,1409.0,0.040404119588223694,0.0399,0.06526819318097674,0.06445384615384615
MultiSURF*,MultiSWRF,1413.5,0.04276702906114094,0.0406,0.0680384553245424,0.06459090909090909
MultiSURF,MultiSURF*,2179.0,0.04696565549310414,0.043,0.07360289293695425,0.06738805970149253
MultiSURF,ReliefF 10NN,1424.0,0.04873944832615962,0.0465,0.0752594422683347,0.07180147058823529
ReliefF 10NN,SWRF,2159.0,0.05988531708115673,0.0589,0.09112983034089067,0.0896304347826087
Mu-Relief 100N,Mutual Info,2149.0,0.06737704668693309,0.0653,0.10106557003039963,0.0971619718309859
ReliefF 10NN,SURF,2147.0,0.06896433333905401,0.0657,0.10198950705071368,0.0971619718309859
MultiSWRFDB,ReliefF 10NN,1468.0,0.08187240497448824,0.0799,0.11939725725446201,0.11652083333333334
MultiSWRFDB*,SURF*,1476.0,0.08951953910879126,0.0898,0.12843379834664606,0.1274189189189189
ReliefF 100NN,ReliefF 10NN,1477.0,0.09051524835858867,0.089,0.12843379834664606,0.1274189189189189
SURF*,SWRF*,2109.0,0.10540314683732024,0.1024,0.14756440557224834,0.14336000000000002
MultiSWRF*,SURF*,1499.0,0.11474584125649215,0.1118,0.15853043857804835,0.15446052631578946
MultiSURF*,SURF*,1539.5,0.17236356588711332,0.1725,0.2350412262097,0.23522727272727273
ReliefF 100NN,SURF*,2026.0,0.23658409332187613,0.2394,0.318478587164064,0.32226923076923075
MultiSWRFDB,SURF*,2009.0,0.27380536557428314,0.2799,0.36391852386455353,0.37201898734177213
SURF,SURF*,1996.0,0.3048402615192033,0.3046,0.40010284324395434,0.3997875
SURF*,SWRF,1625.0,0.3597259180672888,0.3624,0.4663113752724114,0.46977777777777774
MultiSURF,SURF*,1968.0,0.3793215764698139,0.3848,0.48571665279671294,0.49273170731707316
MultiSWRF,SURF*,1934.5,0.4818570836162207,0.489,0.6095782383096768,0.6186144578313253
MultiSWRF,ReliefF 100NN,1717.0,0.6650055421020291,0.6669,0.8312569276275363,0.8336250000000001
MultiSURF*,SWRF*,1878.0,0.6841772840657244,0.6809,0.8451601744341302,0.8411117647058822
MultiSURF,ReliefF 100NN,1728.0,0.7074539677020746,0.709,0.8637519373106725,0.8632931034482758
MultiSURF*,MultiSWRF*,1869.0,0.7191973239605827,0.7153,0.8679967702972549,0.8632931034482758
MultiSWRF,MultiSWRFDB,1738.0,0.7468533121624805,0.748,0.8905145473109112,0.8925
ReliefF 100NN,SWRF,1860.0,0.7548170924825819,0.7619,0.8905145473109112,0.8988707865168539
Mu-Relief 10N,Mutual Info,1750.0,0.7950121719642381,0.7938,0.921996232627007,0.9191538461538461
MultiSURF*,MultiSWRFDB*,1849.0,0.7990634016100728,0.7966,0.921996232627007,0.9191538461538461
MultiSURF,MultiSWRFDB,1760.0,0.8357589928118859,0.8345,0.9335605770771066,0.9399734042553192
MultiSWRF,SURF,1760.0,0.8357589928118859,0.8415,0.9335605770771066,0.9399734042553192
MultiSWRFDB,SWRF,1841.0,0.8316624731450744,0.8345,0.9335605770771066,0.9399734042553192
MultiSWRFDB,ReliefF 100NN,1763.0,0.8480748788655377,0.8547,0.9373459187461206,0.9446684210526316
MultiSURF,SURF,1776.0,0.9018354821522864,0.9056,0.9600310660236364,0.959175
MultiSWRF,SWRF,1773.0,0.8893798769731887,0.8895,0.9600310660236364,0.959175
MultiSWRFDB,SURF,1826.5,0.8914538133452807,0.8878,0.9600310660236364,0.959175
ReliefF 100NN,SURF,1823.0,0.9059928817566691,0.9076,0.9600310660236364,0.959175
SURF,SWRF,1821.0,0.9143153009748918,0.9135,0.9600310660236364,0.959175
MultiSURF,MultiSWRF,1817.0,0.9309874465595671,0.9321,0.9678582365223222,0.9690148514851485
MultiSURF,SWRF,1796.0,0.9853434967954952,0.9849,0.9937183530845439,0.9951
MultiSWRF*,MultiSWRFDB*,1793.5,0.974877218136597,0.973,0.9937183530845439,0.9951
MultiSWRF*,SWRF*,1802.0,0.9937183530845439,0.9932,0.9937183530845439,0.9951
MultiSWRFDB*,SWRF*,1802.0,0.9937183421783465,0.9951,0.9937183530845439,0.9951

